A pilot method to determine the high mass end of the Stellar Initial Mass Function in galaxies using UVIT, H$\alpha$-MUSE observations and applied to NGC628

We present a pilot method to estimate the high-mass initial mass function (IMF) across the arm, interarm, and spur regions in galaxies and apply it to NGC 628. We extracted star-forming complexes (SFCs) from H$\alpha$ VLT/MUSE and UVIT (FUV and NUV) observations of NGC 628 and used ALMA observations to define the molecular gas distribution. We find that the extinction-corrected H$\alpha$ and FUV luminosities correlate well. Using the fact that O stars have a shorter lifetime (10$^7$ yr) compared to B stars (10$^8$ yr), we estimated the approximate number of O stars from H$\alpha$ emission, and the number of B0 ($M_{*} > 10 M_{\odot}$), and B1 ($10 M_{\odot} \geq M_{*} \geq 3 M_{\odot}$) stars using FUV, NUV observations. We derived the IMF index ($\alpha$) for different regions using O to B0 ($\alpha_{1}$) and B0 to B1 ($\alpha_{2}$) stellar ratios. Our findings indicate that if we assume H$\alpha$ arises only from O8-type stars, the resulting $\alpha_{1}$ value is consistent with the canonical IMF index. It steepens when we assume O stars with masses up to 100 $M_{\odot}$ with mean $\alpha_{1}= 3.16 \pm 0.62$. However, the $\alpha_{2}$ does not change for large variations in the O-star population, and the mean $\alpha= 2.64 \pm 0.14$. When we include only blue SFCs ($ FUV-NUV\leq0.3$), mean $\alpha_{2}$ is $2.43 \pm 0.06$. The IMF variation for SFCs in arms and spurs is insignificant. We also find that $\alpha_{2}$ correlates with different properties of the SFCs, the most prominent being the extinction-corrected UV color (FUV-NUV).

==> anc/MRT.txt <==
Title:A pilot method to determine the high mass end of the Stellar Initial Mass Function in galaxies using
UVIT, Ha-MUSE observations and applied to NGC628
Authors: S Amrutha, Mousumi Das
Table: Catalogue of properties of extracted SFCs from NGC 628
================================================================================
Abstract:
We present a pilot method to estimate the high-mass initial mass function (IMF) across the arm, interarm, 
and spur regions in galaxies and apply it to NGC 628. We extracted star-forming complexes (SFCs) from 
Halpha VLT/MUSE and UVIT (FUV and NUV) observations of NGC 628 and used ALMA observations to define 
the molecular gas distribution. We find that the extinction-corrected Halpha and FUV luminosities
correlate well. Using the fact that O stars have a shorter lifetime 10 Myr  compared to B stars 
100 Myr, we estimated the approximate number of O stars from Halpha emission, and the number of 
B0, and B1 stars using FUV, NUV observations. We derived the IMF index alpha for different regions 
using O to B0 alpha1 and B0 to B1 alpha2 stellar ratios. Our findings indicate that if we assume Halpha 
arises only from O8-type stars, the resulting alpha1 value is consistent with the canonical IMF index. 
It steepens when we assume O stars with masses up to 100 Msun with mean alpha1= 3.16. However, the 
alpha2 does not change for large variations in the O-star population, and the mean alpha= 2.64. When we 
include only blue SFCs FUV-NUV lesser than 0.3, mean alpha2 is 2.43. The IMF variation for SFCs in arms and 
spurs is insignificant. We also find that alpha2 correlates with different properties of the SFCs, the 
most prominent being the extinction-corrected UV color (FUV-NUV).
Description:
In this project, we used Ha from MUSE and FUV and
NUV emission from UVIT to get the IMF of the SFCs
in the inner disk of the galaxy NGC 628 by getting an
approximate number of O stars and B stars from each
SFC. This table has the catalog of the estimated 
proprerties of SFCs in NGC 628.
================================================================================
Byte-by-byte Description of file: MRT.txt
--------------------------------------------------------------------------------
   Bytes Format Units             Label       Explanations
--------------------------------------------------------------------------------
   1- 11 F11.8  deg               RAdeg       Right ascension (J2000)
  13- 23 F11.8  deg               DEdeg       Declination (J2000)
  25- 40 A16    --                Filters     Wavebands in which SFCs are present.
  42- 49 A8     --                Region      SFCs location
  51- 55 F5.1   arcsec2           Area        Area
  57- 61 F5.2   mag               Ahalpha     Halpha extinction coefficient
  63- 66 F4.2   mag             e_Ahalpha     uncertainty in the Halpha extinction coefficient
  68- 74 F7.2   10+3.solLum       LumHalpha   Halpha Luminosity
  76- 79 F4.2   10+3.solLum     e_LumHalpha   Uncertainty in Halpha Luminosity
  81- 86 F6.2   10+6.solLum       LumFUV      FUV Luminosity
  88- 92 F5.2   10+6.solLum     e_LumFUV      Uncertainty in FUV Luminosity
  94- 98 F5.2   10+6.solLum       LumNUV      NUV Luminosity
 100-103 F4.2   10+6.solLum     e_LumNUV      Uncertainty in NUV Luminosity
 105-110 F6.2   10-4.solMass/yr   SFRHalpha   Halpha Star formation rate
 112-116 F5.3   10-4.solMass/yr e_SFRHalpha   uncertainty in Halpha Star formation rate
 118-123 F6.2   10-3.solMass/yr   SFRFUV      FUV Star formation rate
 125-128 F4.2   10-3.solMass/yr e_SFRFUV      uncertainty in FUV Star formation rate
 130-134 F5.2   mag               color       extinction corrected UV color (FUV-NUV)
 136-140 F5.2   [solMass]         logMolMass  log of molecular gas mass
 142-145 F4.2   [solMass]         logMass     log of stellar mass
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
24.15934148 15.78405043 FUV_ Halpha      arm       14.5  0.47 0.01   30.58 0.24   3.45  0.26              6.20 0.047   1.32 0.02        5.81      
24.17667026 15.78428429 FUV_ Halpha      arm        9.9  0.71 0.02   15.94 0.13   2.16  0.31              3.23 0.028   0.82 0.01        7.91      
24.14848243 15.79262898 FUV_ Halpha      arm        4.8  0.48 0.01   13.67 0.13   1.17  0.15              2.77 0.026   0.44 0.01                  
24.17211279 15.78577389 FUV_ Halpha      arm       15.1  0.78 0.01   42.60 0.31   5.75  0.57              8.66 0.061   2.18 0.02        8.29      
24.16326150 15.81534304 FUV_ Halpha      arm        6.9  1.01 0.02   59.07 1.88   5.07  0.77             12.00 0.381   1.94 0.01        7.56      
24.16496688 15.79371806 FUV_ Halpha      arm       21.4  0.71 0.01   46.52 0.37   4.21  0.43              9.41 0.075   1.60 0.02        8.76      
24.15801159 15.80820340 FUV_ Halpha      arm       20.0  0.57 0.01   49.14 0.39   4.03  0.33              9.94 0.078   1.54 0.02        7.02      
24.14899766 15.78001882 FUV_ Halpha      arm       14.1  1.11 0.01   78.15 0.39  17.07  1.69             15.85 0.080   6.50 0.02        7.80      
24.18384421 15.74863001 FUV_ Halpha      arm       20.1  0.59 0.01   66.91 0.50   5.28  0.40             13.56 0.103   2.01 0.02        8.43      
24.15061850 15.80109473 FUV_ Halpha      arm      189.5  0.78 0.03  347.62 6.09  43.65  1.65             70.24 1.234  16.59 0.05        9.43      
24.19920218 15.79326983 FUV_ NUV         arm       11.0                           2.85  0.41  0.41 0.06                1.09 0.16 -0.20       5.04 
24.20103452 15.78705960 FUV_ NUV         arm       12.8                           0.82  0.36  0.15 0.06                0.31 0.13  0.05       5.20 
24.14889306 15.77928631 FUV_ NUV         arm       11.9                           1.97  0.33  0.37 0.06                0.75 0.12  0.09  7.54 5.65 
24.20025045 15.79017101 FUV_ NUV         arm       37.7                           3.16  0.45  0.64 0.09                1.20 0.17  0.17       6.06 
24.14929572 15.77847264 FUV_ NUV         arm       31.4                           1.44  0.55  0.37 0.11                0.55 0.21  0.42  8.38 6.29 
24.17343945 15.80278009 FUV_ NUV         arm       18.2                           0.91        0.40       10.60         1.06             5.08      
24.15531373 15.78625549 FUV_ NUV         arm       36.8                           0.94        0.39        8.27         0.83             5.33      
24.18580946 15.77055893 FUV_ NUV         arm       34.7                           1.19        0.46        9.91         0.99             5.70      
24.15020748 15.79217714 FUV_ NUV         arm       29.2                           1.50        0.54       12.19         1.22             5.79      
24.16863449 15.80178982 FUV_ NUV         arm        7.9                           0.32        0.16        3.53         0.35             6.08      
24.16167052 15.79689285 FUV_ NUV         arm       22.2                           1.64        0.76       22.67         2.27             6.32      
24.16209924 15.76348844 FUV_ NUV         arm       16.9                           0.76        0.30        6.99         0.70             6.53      
24.19178824 15.75559835 FUV_ NUV         arm       11.6                           0.37        0.12        2.33         0.23             6.58      
24.19148211 15.75626082 FUV_ NUV         arm       10.2                           0.58        0.23        6.15         0.62             7.17      
24.17602228 15.80331694 FUV_ NUV         arm       30.2                           2.90        1.47       46.12         4.61             7.39      
24.14934722 15.78089913 FUV_ NUV         arm       19.3                                                                                 7.41      
24.16433944 15.79432987 FUV_ NUV         arm       13.1                           1.73        0.90       29.10         2.91             7.61      
24.16377311 15.81564175 FUV_ NUV         arm       12.6                                                                                 7.66      
24.17020490 15.76560661 FUV_ NUV         arm       44.3                           3.14        1.25       32.18         3.22             7.98      
24.18648064 15.78403550 FUV_ NUV         arm       33.6                           3.35        1.53       45.17         4.52             8.03      
24.16284839 15.78227151 FUV_ NUV         arm       15.5                           1.39        0.74       24.95         2.50             8.03      
24.17599091 15.78860966 FUV_ NUV         arm       36.0                           2.00        1.05       32.63         3.26             8.25      
24.17067576 15.78389293 FUV_ NUV         arm       10.9                           6.56        3.74      132.16        13.22             8.38      
24.15772547 15.80739382 FUV_ NUV         arm       31.2                          34.24       19.60      703.15        70.31             8.62      
24.15979663 15.80874679 FUV_ NUV         arm       44.2                           5.36        2.80       93.22         9.32             8.72      
24.18605710 15.74911846 FUV_ NUV         arm       81.0                                                                                 9.41      
24.17569349 15.78561412 FUV_ NUV         arm       89.8                          10.04        5.72      186.32        18.63             9.48      
24.15648450 15.78688752 FUV_ NUV         arm        6.1                           0.18        0.05        1.12         0.11                       
24.18696506 15.77014669 FUV_ NUV         arm        9.8                           0.59        0.23        6.43         0.64                       
24.18835379 15.78208150 FUV_ NUV         arm       24.2                           1.19        0.55       17.37         1.74                       
24.20547869 15.78222266 FUV_ NUV         arm        5.5                                                                                           
24.20310367 15.78644698 FUV_ NUV         arm        7.0                                                                                           
24.15614966 15.78748108 FUV_ NUV         arm       20.5                           0.53        0.17                     0.38                       
24.19689212 15.75965377 FUV_ NUV         arm       12.5                           0.74        0.30                     0.97             7.25      
24.19352898 15.75866545 FUV_ NUV_ Halpha arm       13.0  1.07 0.01  203.35 0.60  18.90  1.65  2.05 0.13  41.22 0.120   7.19 0.02 -0.52  8.16 5.14 
24.18308751 15.79047867 FUV_ NUV_ Halpha arm       15.4  0.43 0.03   19.24 0.31   1.60  0.17  0.27 0.02   3.90 0.065   0.61 0.02 -0.05       5.23 
24.14929603 15.79338057 FUV_ NUV_ Halpha arm        9.9  0.88 0.01   63.25 0.34  10.64  0.90  1.54 0.09  12.83 0.070   4.06 0.02 -0.20  7.75 5.30 
24.15068082 15.79135657 FUV_ NUV_ Halpha arm       18.8  0.92 0.02   35.81 0.44  16.15  1.20  2.32 0.12   7.25 0.090   6.14 0.02 -0.21  6.76 5.82 
24.16830729 15.81789135 FUV_ NUV_ Halpha arm       18.7  1.28 0.00  559.33 1.20  27.97  2.82  3.76 0.24 113.32 0.241  10.63 0.02 -0.28  8.52 5.84 
24.19055832 15.75534162 FUV_ NUV_ Halpha arm       29.2  0.52 0.02   37.11 0.37   4.08  0.31  0.73 0.04   7.55 0.076   1.56 0.02  0.03  7.68 5.85 
24.15250999 15.78953220 FUV_ NUV_ Halpha arm       22.0  1.11 0.01  215.11 0.91  26.11  2.10  3.58 0.19  43.59 0.187   9.93 0.02 -0.27  8.60 5.86 
24.16370025 15.79534197 FUV_ NUV_ Halpha arm       70.8  0.73 0.02  258.23 2.69  33.46  1.30  4.47 0.14  52.38 0.548  12.66 0.04 -0.29  9.22 5.87 
24.17619665 15.80583753 FUV_ NUV_ Halpha arm       20.9  1.01 0.01  180.08 0.50  23.63  1.68  3.32 0.16  36.51 0.103   8.99 0.02 -0.24  8.30 5.89 
24.18716546 15.78354758 FUV_ NUV_ Halpha arm       21.2  0.61 0.02   52.27 0.55   5.10  0.41  0.90 0.05  10.60 0.110   1.94 0.02  0.01  4.87 5.91 
24.16367886 15.79954631 FUV_ NUV_ Halpha arm       27.2  1.02 0.01  321.48 1.33  25.93  1.79  3.69 0.17  65.18 0.273   9.86 0.02 -0.22  8.77 5.97 
24.14840153 15.77858902 FUV_ NUV_ Halpha arm       23.1  0.85 0.01   73.71 0.37  10.61  0.87  1.72 0.09  14.93 0.073   4.04 0.02 -0.08  8.33 5.99 
24.17564226 15.80483040 FUV_ NUV_ Halpha arm       34.3  1.13 0.00  635.13 1.39  89.39  4.03 11.13 0.35 128.79 0.279  34.03 0.04 -0.36  8.89 6.00 
24.15357582 15.80086381 FUV_ NUV_ Halpha arm       39.8  1.17 0.01 1113.43 3.29  69.79  3.79  9.23 0.33 225.61 0.668  26.55 0.03 -0.31  9.45 6.00 
24.18612613 15.74974372 FUV_ NUV_ Halpha arm       62.9  0.73 0.00 1160.48 3.16 111.34  2.50 14.17 0.27 235.48 0.644  42.40 0.09 -0.35  9.18 6.00 
24.17443718 15.76691019 FUV_ NUV_ Halpha arm       18.5  0.57 0.02   34.24 0.39   2.72  0.28  0.56 0.04   6.95 0.079   1.03 0.02  0.18  4.56 6.03 
24.19012122 15.75411352 FUV_ NUV_ Halpha arm       61.5  0.86 0.01  412.96 1.62  53.58  2.02  7.92 0.21  83.78 0.327  20.34 0.04 -0.18  9.03 6.08 
24.16449404 15.81639036 FUV_ NUV_ Halpha arm       25.6  1.08 0.01  277.05 2.54  27.71  2.03  4.13 0.19  56.11 0.514  10.59 0.02 -0.18  8.52 6.11 
24.16598049 15.81798733 FUV_ NUV_ Halpha arm       19.7  0.81 0.02   78.41 1.23   6.46  0.64  1.18 0.07  15.89 0.249   2.46 0.02  0.04  8.17 6.11 
24.19769526 15.79296492 FUV_ NUV_ Halpha arm       27.5  0.36 0.04   20.02 0.52   2.69  0.23  0.58 0.04   4.06 0.108   1.02 0.03  0.23  7.55 6.14 
24.15522930 15.78858838 FUV_ NUV_ Halpha arm       20.9  0.28 0.09    4.52 0.29   1.25  0.19  0.31 0.04   0.92 0.055   0.48 0.03  0.39       6.15 
24.15530153 15.80520327 FUV_ NUV_ Halpha arm       69.2  0.89 0.04   94.62 1.96  18.98  1.25  3.03 0.13  19.18 0.398   7.22 0.02 -0.10  9.09 6.16 
24.15773328 15.80674728 FUV_ NUV_ Halpha arm       40.3  1.19 0.01  700.47 1.93  48.35  3.27  7.16 0.30 141.95 0.392  18.32 0.02 -0.17  9.02 6.16 
24.14700299 15.78063387 FUV_ NUV_ Halpha arm       17.1  0.61 0.03   21.14 0.34   3.69  0.34  0.76 0.05   4.29 0.070   1.40 0.02  0.18  6.26 6.17 
24.17724934 15.78369264 FUV_ NUV_ Halpha arm        5.7  0.53 0.02    5.10 0.08   1.00  0.15  0.26 0.02   1.04 0.014   0.38 0.01  0.45  6.03 6.20 
24.19657024 15.76316168 FUV_ NUV_ Halpha arm       86.9  0.74 0.01  757.97 3.01  79.46  2.08 11.89 0.24 153.92 0.611  30.18 0.07 -0.17  9.53 6.21 
24.19418046 15.79805500 FUV_ NUV_ Halpha arm       11.3  1.22 0.01  106.64 0.37  10.74  1.59  1.91 0.15  21.65 0.074   4.10 0.01  0.02  7.87 6.23 
24.16572025 15.77711105 FUV_ NUV_ Halpha arm       26.8  0.86 0.01  144.80 0.58   8.83  0.80  1.61 0.09  29.36 0.117   3.36 0.02  0.05  8.49 6.23 
24.16054786 15.76906643 FUV_ NUV_ Halpha arm       13.0  0.53 0.03    7.76 0.13   2.03  0.22  0.48 0.03   1.57 0.026   0.77 0.01  0.32  6.71 6.24 
24.18532394 15.78799417 FUV_ NUV_ Halpha arm       26.3  0.51 0.02   49.14 0.63   3.11  0.27  0.68 0.04   9.97 0.126   1.18 0.02  0.24  3.02 6.24 
24.13692975 15.78691172 FUV_ NUV_ Halpha arm       46.0  0.49 0.01  134.08 1.15   6.74  0.38  1.32 0.05  27.20 0.235   2.56 0.03  0.12  8.72 6.30 
24.15288295 15.77590892 FUV_ NUV_ Halpha arm       49.4  0.95 0.00  946.16 1.83  55.41  2.37  8.68 0.25 191.88 0.369  21.06 0.04 -0.12  9.73 6.31 
24.16036056 15.78351161 FUV_ NUV_ Halpha arm       49.9  0.58 0.01  186.36 0.84   9.23  0.52  1.75 0.07  37.79 0.168   3.51 0.03  0.08  8.88 6.33 
24.15165539 15.77693881 FUV_ NUV_ Halpha arm       18.1  0.97 0.01   72.92 0.37  11.97  1.12  2.19 0.12  14.80 0.073   4.56 0.02  0.05  8.39 6.35 
24.14819617 15.78125900 FUV_ NUV_ Halpha arm       31.4  0.93 0.01  119.18 0.89  26.92  1.58  4.36 0.17  24.15 0.180  10.22 0.03 -0.07  8.61 6.36 
24.18864364 15.79653649 FUV_ NUV_ Halpha arm       29.9  1.25 0.00 2451.65 4.26 316.26  9.57 34.24 0.78 497.12 0.867 119.53 0.06 -0.51  9.58 6.37 
24.17778860 15.77782718 FUV_ NUV_ Halpha arm       29.5  0.20 0.03   20.86 0.39   2.19  0.17  0.54 0.03   4.23 0.080   0.83 0.03  0.37  7.47 6.37 
24.14144649 15.78608846 FUV_ NUV_ Halpha arm       11.8  0.84 0.01   87.30 0.44   3.24  0.47  0.74 0.06  17.70 0.087   1.23 0.01  0.29  7.80 6.39 
24.17174356 15.78189134 FUV_ NUV_ Halpha arm        8.5  0.51 0.02   10.74 0.16   1.57  0.19  0.41 0.03   2.18 0.031   0.60 0.01  0.44  7.20 6.39 
24.15446685 15.80221037 FUV_ NUV_ Halpha arm       37.2  0.80 0.01  329.33 1.80  24.20  1.21  4.05 0.14  66.91 0.368   9.20 0.03 -0.05  8.96 6.40 
24.18818521 15.75087898 FUV_ NUV_ Halpha arm       68.4  0.50 0.02   73.97 0.86   6.93  0.40  1.42 0.06  14.99 0.174   2.64 0.03  0.17  7.89 6.41 
24.16482584 15.79975183 FUV_ NUV_ Halpha arm       15.0  0.61 0.02   35.02 0.34   2.95  0.30  0.70 0.04   7.11 0.069   1.12 0.02  0.32  7.41 6.41 
24.18561024 15.78623466 FUV_ NUV_ Halpha arm       15.9  0.82 0.01   71.09 0.50   4.86  0.55  1.04 0.07  14.39 0.099   1.84 0.01  0.22  7.19 6.43 
24.18407550 15.78670713 FUV_ NUV_ Halpha arm       22.8  0.93 0.02   84.68 0.65  10.59  0.99  2.09 0.11  17.15 0.134   4.04 0.02  0.13  8.32 6.48 
24.16189627 15.78886724 FUV_ NUV_ Halpha arm       31.8  0.53 0.01  119.97 0.60   8.91  0.47  1.82 0.06  24.34 0.124   3.39 0.03  0.17  8.69 6.50 
24.17403269 15.80351876 FUV_ NUV_ Halpha arm       47.7  0.23 0.03   23.52 0.52   2.90  0.21  0.71 0.04   4.77 0.104   1.10 0.04  0.37  5.07 6.51 
24.17173707 15.78613474 FUV_ NUV_ Halpha arm        6.7  0.84 0.01   33.72 0.16   2.41  0.41  0.61 0.05   6.82 0.031   0.91 0.01  0.41  7.80 6.51 
24.18648064 15.78403550 FUV_ NUV_ Halpha arm       33.6  0.60 0.02   85.47 0.89  10.66  0.58  2.14 0.08  17.34 0.181   4.06 0.03  0.15  8.03 6.53 
24.16542940 15.81523148 FUV_ NUV_ Halpha arm       51.1  0.81 0.01  228.44 1.57  15.45  0.97  2.93 0.12  46.31 0.319   5.88 0.03  0.10  8.66 6.56 
24.19851014 15.78684286 FUV_ NUV_ Halpha arm       81.5  0.45 0.02  178.52 2.06  26.66  0.83  4.73 0.13  36.17 0.417  10.21 0.07  0.01  8.95 6.58 
24.18442022 15.75042042 FUV_ NUV_ Halpha arm       88.2  0.77 0.01  561.94 2.59  43.39  1.58  7.06 0.18 113.75 0.524  16.54 0.05 -0.08  9.74 6.58 
24.14995018 15.77720982 FUV_ NUV_ Halpha arm       38.1  0.44 0.02   29.01 0.44   4.13  0.28  0.97 0.04   5.88 0.090   1.57 0.03  0.32  6.94 6.59 
24.17710579 15.78132623 FUV_ NUV_ Halpha arm        8.7  1.09 0.01   71.09 0.26   8.08  1.12  1.82 0.13  14.41 0.051   3.07 0.01  0.27  8.13 6.69 
24.16285600 15.79224643 FUV_ NUV_ Halpha arm       75.1  0.47 0.02   96.45 1.44  11.13  0.51  2.39 0.08  19.58 0.289   4.23 0.04  0.22  8.73 6.71 
24.16951398 15.79894743 FUV_ NUV_ Halpha arm       24.0  0.85 0.01  153.42 0.47   9.83  0.83  2.16 0.10  31.13 0.097   3.74 0.02  0.25  8.70 6.72 
24.17460705 15.78177218 FUV_ NUV_ Halpha arm       16.7  0.57 0.01   72.92 0.29   4.73  0.36  1.14 0.05  14.76 0.058   1.80 0.02  0.35  7.74 6.73 
24.17111071 15.77984347 FUV_ NUV_ Halpha arm       29.4  0.60 0.01   61.94 0.47   4.18  0.36  1.05 0.05  12.55 0.093   1.59 0.02  0.39  8.37 6.76 
24.16256880 15.78073166 FUV_ NUV_ Halpha arm       19.7  0.77 0.01   58.81 0.34   4.23  0.47  1.07 0.06  11.93 0.068   1.61 0.01  0.40  8.38 6.79 
24.16157110 15.79097359 FUV_ NUV_ Halpha arm       45.4  0.91 0.01  407.74 1.54  45.48  2.00  8.02 0.23  82.82 0.315  17.39 0.04  0.01  8.66 6.87 
24.18599238 15.77771663 FUV_ NUV_ Halpha arm       47.3  0.57 0.01  242.29 1.02  12.10  0.59  2.72 0.08  49.11 0.208   4.59 0.03  0.27  8.98 6.87 
24.17662076 15.79149927 FUV_ NUV_ Halpha arm       61.2  0.54 0.04   44.69 0.91   7.29  0.45  1.83 0.08   9.08 0.184   2.78 0.03  0.40  8.22 6.93 
24.17120770 15.78455684 FUV_ NUV_ Halpha arm       48.6  0.87 0.01  240.20 1.15  26.92  1.44  5.36 0.17  48.70 0.232  10.19 0.03  0.14  9.57 6.93 
24.17594959 15.78222787 FUV_ NUV_ Halpha arm       21.9  0.74 0.02   35.81 0.34   4.76  0.48  1.28 0.07   7.26 0.067   1.82 0.02  0.46  8.52 7.00 
24.15942772 15.80909066 FUV_ NUV_ Halpha arm      134.8  0.68 0.02  244.90 2.74  26.40  1.07  5.38 0.15  49.67 0.559   9.97 0.04  0.18  9.50 7.01 
24.17092714 15.78729711 FUV_ NUV_ Halpha arm       54.0  0.92 0.02  119.97 0.94  20.15  1.34  4.84 0.17  24.33 0.190   7.65 0.02  0.34  9.32 7.28 
24.16908940 15.78088002 FUV_ NUV_ Halpha arm       33.3  0.51 0.03   29.27 0.47   2.54  0.24  0.77 0.04   5.94 0.093   0.97 0.02  0.60  7.83      
24.17240272 15.77969758 FUV_ NUV_ Halpha arm       41.4  0.45 0.02   36.59 0.47   2.74  0.23  0.81 0.04   7.43 0.097   1.04 0.02  0.58  8.34      
24.17251403 15.80365816 FUV_ NUV_ Halpha arm       44.6  0.43 0.02   46.79 0.55   2.98  0.23  0.91 0.04   9.47 0.109   1.13 0.02  0.62            
24.17311643 15.78238281 FUV_ NUV_ Halpha arm       40.6  0.54 0.03   55.93 0.81   6.04  0.40  1.87 0.07  11.36 0.163   2.30 0.03  0.62  8.89      
24.16091838 15.81266452 FUV_ NUV_ Halpha arm       19.3  1.81 0.01  755.36 3.08 190.02 17.93 19.18 1.09 153.23 0.627  72.07 0.02 -0.59  9.22      
24.17690741 15.78451952 FUV_ NUV_ Halpha arm       12.0  0.69 0.02   12.47 0.16   2.02  0.28  0.72 0.05   2.53 0.031   0.77 0.01  0.78  8.06      
24.16108178 15.79636595 FUV_ NUV_ Halpha arm       10.5  0.38 0.04   11.03 0.29   0.54  0.09  0.19 0.02   2.24 0.057   0.20 0.01  0.77            
24.18331481 15.78315051 FUV_ NUV_ Halpha arm        6.3  0.25 0.03    3.63 0.08   0.22  0.05  0.08 0.01   0.74 0.016   0.08 0.01  0.72  7.56      
24.20246921 15.78822549 FUV_ NUV_ Halpha arm       11.6  0.14 0.09    3.61 0.24   0.37  0.08  0.12 0.02   0.73 0.046   0.14 0.02  0.64            
24.20026024 15.76718055 FUV_ NUV_ Halpha arm       12.3  0.61 0.03   10.40 0.16   2.37  0.28  0.36 0.03   2.11 0.032   0.91 0.01 -0.17       5.07 
24.18957011 15.77794235 FUV_ NUV_ Halpha arm       15.4  0.55 0.02   17.59 0.21   2.46  0.25  0.50 0.03   3.57 0.043   0.94 0.02  0.17  5.13 5.96 
24.17155595 15.80077654 NUV_ Halpha      arm       28.1  0.72 0.02   38.94 0.37               0.81 0.05   7.88 0.073                    8.40      
24.17848370 15.78194553 NUV_ Halpha      arm       41.7  0.56 0.03   38.68 0.63               1.02 0.05   7.84 0.124                    8.82      
24.16863246 15.77970712 NUV_ Halpha      arm       14.2  0.69 0.01   37.64 0.24               0.42 0.04   7.62 0.050                    7.70      
24.19920834 15.78239908 NUV_ Halpha      arm       10.5  1.24 0.02   37.38 0.34               1.23 0.13   7.57 0.071                    7.27      
24.15918961 15.80702548 NUV_ Halpha      arm       11.5  0.76 0.01   36.07 0.24               0.41 0.04   7.30 0.047                    7.08      
24.17688575 15.77858641 NUV_ Halpha      arm       26.1  0.41 0.02   33.72 0.39               0.42 0.03   6.83 0.080                    8.21      
24.18655433 15.78281359 NUV_ Halpha      arm       10.8  0.70 0.02   32.93 0.31               0.39 0.03   6.68 0.062                    6.80      
24.17438313 15.79064828 NUV_ Halpha      arm       24.3  0.82 0.02   32.93 0.29               1.33 0.08   6.69 0.060                    8.52      
24.19295246 15.79726867 NUV_ Halpha      arm       23.1  0.49 0.03   29.80 0.50               0.36 0.03   6.07 0.100                    4.36      
24.15836399 15.77187670 NUV_ Halpha      arm        7.7  0.75 0.01   29.53 0.13               0.32 0.03   5.99 0.028                    7.79      
24.17016472 15.78574568 NUV_ Halpha      arm       13.3  1.01 0.02   29.27 0.24               1.21 0.09   5.96 0.045                    8.44      
24.18874140 15.75168315 NUV_ Halpha      arm       17.8  0.63 0.02   28.49 0.34               0.63 0.04   5.80 0.069                    7.42      
24.17604790 15.78461740 NUV_ Halpha      arm       17.4  0.76 0.02   26.40 0.29               1.24 0.07   5.33 0.061                    8.14      
24.17221700 15.77661679 NUV_ Halpha      arm       41.0  0.58 0.04   26.40 0.52               0.87 0.05   5.33 0.106                    9.05      
24.17465865 15.78939410 NUV_ Halpha      arm       14.4  0.78 0.02   24.86 0.18               0.88 0.06   5.04 0.038                    8.27      
24.18144144 15.74599332 NUV_ Halpha      arm        7.3  0.54 0.01   24.39 0.16               0.11 0.02   4.95 0.031                    7.08      
24.17186157 15.78859784 NUV_ Halpha      arm       21.1  1.01 0.03   24.39 0.31               1.73 0.11   4.94 0.062                    8.58      
24.18026435 15.79007900 NUV_ Halpha      arm        7.4  1.03 0.02   21.14 0.16               0.79 0.08   4.29 0.030                    7.86      
24.20161707 15.78027363 NUV_ Halpha      arm        5.0  1.16 0.02   21.14 0.16               0.45 0.07   4.29 0.034                              
24.13654909 15.78928463 NUV_ Halpha      arm       15.2  0.59 0.02   20.73 0.31               0.25 0.02   4.20 0.061                    7.50      
24.16240601 15.76986167 NUV_ Halpha      arm       10.9  1.07 0.02   20.52 0.16               0.70 0.08   4.16 0.032                    8.19      
24.17502423 15.80710251 NUV_ Halpha      arm       25.7  0.45 0.03   20.44 0.34               0.51 0.03   4.14 0.069                    3.11      
24.17940856 15.78952746 NUV_ Halpha      arm       17.1  0.70 0.03   20.39 0.29               0.54 0.04   4.14 0.058                    8.39      
24.17435791 15.77567684 NUV_ Halpha      arm       22.4  0.40 0.02   20.15 0.29               0.31 0.02   4.09 0.060                    3.28      
24.17501031 15.77703413 NUV_ Halpha      arm       21.5  0.49 0.03   19.68 0.29               0.46 0.03   3.99 0.061                    8.44      
24.15028053 15.77957290 NUV_ Halpha      arm       15.4  0.96 0.02   19.39 0.18               0.85 0.07   3.93 0.038                    7.87      
24.18588350 15.78484917 NUV_ Halpha      arm        9.0  0.55 0.02   19.21 0.24               0.34 0.03   3.90 0.046                    7.16      
24.18222187 15.78619545 NUV_ Halpha      arm       21.2  0.47 0.04   19.21 0.42               0.30 0.02   3.89 0.083                    7.98      
24.17622782 15.80787360 NUV_ Halpha      arm       18.9  0.38 0.02   18.79 0.26               0.33 0.02   3.81 0.055                              
24.16243602 15.80021862 NUV_ Halpha      arm       15.4  0.84 0.05   18.71 0.42               0.67 0.06   3.80 0.085                              
24.19196597 15.75763941 NUV_ Halpha      arm       31.5  0.62 0.05   18.45 0.47               0.72 0.05   3.74 0.096                    7.92      
24.16245967 15.78295074 NUV_ Halpha      arm        8.5  0.82 0.01   16.99 0.13               0.44 0.04   3.45 0.025                    7.46      
24.17936737 15.77981058 NUV_ Halpha      arm       38.0  0.19 0.04   16.78 0.47               0.25 0.02   3.40 0.094                    7.42      
24.19454536 15.75950982 NUV_ Halpha      arm       20.2  0.71 0.04   16.49 0.31               0.60 0.05   3.34 0.062                    7.75      
24.18164751 15.77212858 NUV_ Halpha      arm       10.5  0.53 0.02   16.02 0.16               0.24 0.02   3.25 0.031                    7.57      
24.16199599 15.79372884 NUV_ Halpha      arm       24.8  0.51 0.07   15.11 0.60               0.48 0.04   3.06 0.123                    7.25      
24.14150740 15.78487968 NUV_ Halpha      arm        9.5  0.96 0.03   14.77 0.21               0.48 0.05   3.00 0.042                    7.32      
24.15110587 15.77919677 NUV_ Halpha      arm        9.3  0.95 0.02   14.45 0.13               0.58 0.06   2.93 0.027                    7.78      
24.19403220 15.79745950 NUV_ Halpha      arm        4.1  0.67 0.02   14.22 0.13               0.23 0.03   2.88 0.026                    5.39      
24.16431702 15.79661557 NUV_ Halpha      arm       22.6  0.82 0.02   65.34 0.73               1.08 0.07  13.23 0.150                    8.10      
24.18465308 15.74952002 NUV_ Halpha      arm        7.5  0.76 0.01   63.51 0.26               0.66 0.05  12.88 0.051                    7.50      
24.16173963 15.78364507 NUV_ Halpha      arm       22.4  0.80 0.01   61.68 0.34               1.12 0.07  12.53 0.070                    8.38      
24.16136104 15.80864526 NUV_ Halpha      arm       19.3  0.63 0.01   61.42 0.42               0.51 0.04  12.48 0.082                    8.20      
24.15989268 15.78433988 NUV_ Halpha      arm       13.4  0.50 0.01   60.90 0.24               0.81 0.04  12.34 0.046                    7.01      
24.19784151 15.77735476 NUV_ Halpha      arm       11.9  1.47 0.02   55.41 0.50               2.60 0.25  11.23 0.099                    7.79      
24.17753484 15.78772289 NUV_ Halpha      arm       52.2  0.79 0.02   55.41 0.63               1.88 0.09  11.25 0.129                    9.00      
24.17519004 15.77844962 NUV_ Halpha      arm       74.4  0.47 0.03   54.89 1.10               1.50 0.07  11.12 0.224                    9.56      
24.15220672 15.79159193 NUV_ Halpha      arm       27.8  0.94 0.03   48.61 0.60               1.02 0.08   9.86 0.121                    8.13      
24.15546726 15.80379269 NUV_ Halpha      arm       21.0  1.19 0.04   48.09 0.73               2.00 0.15   9.74 0.147                    8.36      
24.16524049 15.79581353 NUV_ Halpha      arm       14.5  1.10 0.02   45.48 0.42               0.93 0.09   9.23 0.085                    8.05      
24.15084055 15.79019529 NUV_ Halpha      arm       21.4  0.78 0.02   43.91 0.52               0.99 0.06   8.88 0.103                    8.06      
24.17085784 15.77691963 NUV_ Halpha      arm       12.6  1.15 0.01   43.65 0.21               1.01 0.10   8.86 0.042                    8.39      
24.18264143 15.74531383 NUV_ Halpha      arm       47.3  0.82 0.03   42.60 0.63               1.15 0.07   8.62 0.128                    8.19      
24.15323608 15.78787927 NUV_ Halpha      arm       13.0  0.88 0.02   41.56 0.37               0.71 0.06   8.45 0.072                    7.47      
24.16956172 15.79991986 NUV_ Halpha      arm       22.9  0.66 0.01   41.30 0.31               0.95 0.05   8.37 0.063                    8.34      
24.17303133 15.78674865 NUV_ Halpha      arm       22.0  0.54 0.02   40.25 0.37               0.78 0.04   8.19 0.074                    8.42      
24.15933286 15.81133472 NUV_ Halpha      arm       15.6  1.25 0.04   39.99 0.97               1.24 0.13   8.08 0.193                    8.00      
24.14618112 15.78143976 NUV_ Halpha      arm       52.2  0.69 0.02   89.39 1.15               2.16 0.09  18.15 0.232                    8.68      
24.16242236 15.81107800 NUV_ Halpha      arm       27.7  1.00 0.01   88.87 0.60               1.35 0.10  18.03 0.123                    8.88      
24.16283025 15.78979188 NUV_ Halpha      arm       47.7  0.63 0.01   86.25 0.71               1.97 0.08  17.49 0.145                    9.25      
24.15571651 15.78406642 NUV_ Halpha      arm      130.9  0.62 0.03   85.99 1.46               3.11 0.11  17.44 0.298                    9.32      
24.17483386 15.78096227 NUV_ Halpha      arm       26.3  0.55 0.01   81.02 0.42               1.29 0.05  16.45 0.086                    8.29      
24.18434756 15.74735995 NUV_ Halpha      arm       49.8  0.43 0.02   79.98 0.86               1.49 0.05  16.21 0.174                    8.44      
24.18307692 15.77371646 NUV_ Halpha      arm        6.9  1.19 0.01   78.93 0.24               0.77 0.09  16.03 0.045                    7.65      
24.15734003 15.80532227 NUV_ Halpha      arm       13.6  1.38 0.02   77.63 0.63               1.83 0.19  15.72 0.127                    8.47      
24.16114288 15.78609963 NUV_ Halpha      arm       39.1  0.75 0.01   77.37 0.58               1.50 0.08  15.68 0.118                    8.80      
24.14754366 15.78209301 NUV_ Halpha      arm       24.9  0.95 0.02   72.14 0.63               2.08 0.12  14.63 0.129                    8.63      
24.15159791 15.77838044 NUV_ Halpha      arm       27.1  1.03 0.01   69.79 0.44               2.09 0.13  14.14 0.092                    9.01      
24.16266905 15.80905288 NUV_ Halpha      arm       13.5  0.84 0.01   69.00 0.34               0.52 0.05  13.97 0.069                    7.53      
24.17755901 15.76878453 NUV_ Halpha      arm       13.1  0.69 0.01   67.69 0.29               0.46 0.04  13.74 0.057                    7.56      
24.16485145 15.77781249 NUV_ Halpha      arm       19.1  0.99 0.01  118.66 0.42               1.36 0.10  24.07 0.085                    8.31      
24.14839137 15.78085390 NUV_ Halpha      arm       25.5  0.91 0.01  110.30 0.78               4.10 0.16  22.34 0.158                    8.17      
24.17751525 15.78213239 NUV_ Halpha      arm       30.2  1.06 0.01  124.15 0.68               4.18 0.19  25.15 0.140                    9.04      
24.14986079 15.79473194 NUV_ Halpha      arm       40.4  1.27 0.02  168.32 1.25               4.42 0.25  34.13 0.255                    9.09      
24.16088138 15.79025690 NUV_ Halpha      arm       18.8  0.82 0.01  154.99 0.58               1.61 0.09  31.44 0.116                    7.62      
24.16643413 15.81627470 NUV_ Halpha      arm       33.1  0.88 0.01  154.99 0.94               2.14 0.11  31.41 0.192                    8.60      
24.16229886 15.81289427 NUV_ Halpha      arm       31.5  1.26 0.01  475.69 1.91               5.23 0.27  96.42 0.386                    9.15      
24.19652376 15.76922275 NUV_ Halpha      arm       31.7  1.70 0.01  622.06 1.88              13.02 0.77 126.13 0.383                    9.43      
24.17637195 15.80468923 NUV_ Halpha      arm       20.9  1.31 0.00  797.18 1.20               8.47 0.38 161.43 0.243                    8.67      
24.16247364 15.81439811 NUV_ Halpha      arm       30.2  1.79 0.01  852.06 3.55              12.83 0.86 173.00 0.723                    9.15      
24.18290436 15.78523114 NUV_ Halpha      arm       15.3  0.41 0.03   11.68 0.26               0.28 0.02   2.37 0.051                    7.92      
24.18576853 15.78226409 NUV_ Halpha      arm        8.5  0.60 0.02   11.50 0.13               0.24 0.02   2.33 0.029                    7.49      
24.17163081 15.78125089 NUV_ Halpha      arm        5.9  0.73 0.02   11.13 0.10               0.31 0.03   2.26 0.021                    7.30      
24.15005254 15.78218999 NUV_ Halpha      arm       17.5  0.72 0.05   10.45 0.29               0.41 0.04   2.12 0.056                    8.26      
24.16895333 15.77796256 NUV_ Halpha      arm       11.0  0.70 0.03   10.32 0.13               0.34 0.03   2.09 0.028                    7.75      
24.19681609 15.77133187 NUV_ Halpha      arm        6.8  0.88 0.02    9.75 0.13               0.24 0.04   1.97 0.025                    7.16      
24.17789540 15.74528466 NUV_ Halpha      arm        8.7  0.63 0.03    9.75 0.16               0.23 0.02   1.98 0.030                              
24.15615769 15.76941007 NUV_ Halpha      arm        9.6  0.85 0.03    9.15 0.13               0.37 0.04   1.85 0.025                    7.31      
24.20037772 15.79208911 NUV_ Halpha      arm       10.4  0.59 0.48    9.10 5.80               0.22 0.06   1.85 1.174                              
24.16540856 15.80036906 NUV_ Halpha      arm       13.2  0.40 0.04    9.07 0.21               0.23 0.02   1.84 0.040                    5.27      
24.19791533 15.76108854 NUV_ Halpha      arm        9.6  0.47 0.03    8.86 0.16               0.19 0.02   1.80 0.031                              
24.18825654 15.78021004 NUV_ Halpha      arm        9.3  0.51 0.03    8.68 0.16               0.14 0.02   1.76 0.031                    7.61      
24.16266965 15.78391539 NUV_ Halpha      arm        7.4  0.58 0.02    8.39 0.10               0.25 0.02   1.70 0.020                    7.29      
24.16933661 15.79656046 NUV_ Halpha      arm        4.9  0.98 0.01    8.18 0.05               0.26 0.04   1.66 0.011                    7.41      
24.18121057 15.79066553 NUV_ Halpha      arm        7.9  0.67 0.03    8.10 0.10               0.27 0.03   1.64 0.023                    7.40      
24.17189134 15.78253400 NUV_ Halpha      arm        8.0  0.71 0.03    8.10 0.13               0.55 0.04   1.64 0.029                    7.74      
24.18160866 15.79019433 NUV_ Halpha      arm       10.9  0.46 0.04    7.11 0.16               0.20 0.02   1.44 0.032                    6.81      
24.14636741 15.77869133 NUV_ Halpha      arm        8.3  0.67 0.04    6.87 0.16               0.20 0.02   1.39 0.029                    6.65      
24.17928419 15.78151513 NUV_ Halpha      arm       18.2  0.08 0.04    6.72 0.24               0.11 0.01   1.36 0.046                    6.61      
24.18400044 15.78788071 NUV_ Halpha      arm        6.9  0.27 0.04    6.25 0.16               0.08 0.01   1.27 0.031                    6.46      
24.16398494 15.78038184 NUV_ Halpha      arm       10.8  0.58 0.03    6.06 0.10               0.31 0.03   1.23 0.021                    7.74      
24.15406268 15.79047888 NUV_ Halpha      arm       12.3  0.66 0.06    5.91 0.18               0.32 0.03   1.20 0.039                              
24.14280932 15.78374009 NUV_ Halpha      arm        2.7  1.22 0.02    5.85 0.08               0.21 0.05   1.19 0.013                              
24.19568942 15.76666217 NUV_ Halpha      arm        4.5  0.46 0.02    5.67 0.08               0.07 0.01   1.15 0.015                              
24.17411824 15.80680834 NUV_ Halpha      arm        9.2  0.28 0.03    5.65 0.13               0.09 0.01   1.14 0.025                              
24.18186397 15.78772226 NUV_ Halpha      arm       10.1  0.43 0.06    5.57 0.21               0.14 0.02   1.13 0.041                    3.90      
24.17744001 15.80875477 NUV_ Halpha      arm        3.8  0.48 0.03    2.64 0.05               0.07 0.01   0.54 0.011                    6.33      
24.15886477 15.77135573 NUV_ Halpha      arm       10.1  1.20 0.01   39.47 0.21               0.99 0.11   8.01 0.040                    7.83      
24.16172818 15.77025613 NUV_ Halpha      arm       19.4  1.17 0.02   25.54 0.24               1.54 0.13   5.18 0.049                    8.62      
24.19752431 15.78750518 Only FUV         arm       19.4                                                                                 7.32      
24.18772038 15.77088960 Only FUV         arm       17.2                           0.67                                                            
24.19993118 15.78703669 Only FUV         arm       16.2                                                                                           
24.20214877 15.78648818 Only FUV         arm        5.1                                                                                           
24.17727774 15.74483554 Only Halpha      arm       21.7  0.86 0.03   37.90 0.50                           7.69 0.101                    7.73      
24.19960424 15.78339134 Only Halpha      arm       10.7  1.23 0.02   37.64 0.37                           7.64 0.073                    7.30      
24.16263414 15.78692142 Only Halpha      arm       35.6  0.78 0.02   37.64 0.47                           7.66 0.095                    8.71      
24.14959844 15.79593211 Only Halpha      arm        7.0  1.49 0.02   36.85 0.31                           7.48 0.065                    7.66      
24.14309234 15.77968438 Only Halpha      arm        9.9  1.18 0.02   33.98 0.29                           6.90 0.059                    7.58      
24.16821586 15.80011227 Only Halpha      arm       14.1  1.30 0.02   33.72 0.26                           6.83 0.052                    8.53      
24.15256204 15.77906511 Only Halpha      arm        6.9  1.66 0.01   32.15 0.18                           6.54 0.035                    7.53      
24.19591134 15.77186082 Only Halpha      arm        7.1  1.40 0.01   30.32 0.16                           6.16 0.034                    7.84      
24.19843197 15.78162430 Only Halpha      arm        8.4  1.05 0.02   28.49 0.26                           5.76 0.051                    5.81      
24.15248609 15.79917827 Only Halpha      arm       31.1  0.82 0.06   27.97 0.84                           5.65 0.169                    8.58      
24.17233358 15.77741043 Only Halpha      arm        7.8  1.54 0.02   27.71 0.18                           5.59 0.039                    8.06      
24.18759294 15.78268216 Only Halpha      arm       13.1  0.66 0.02   25.82 0.31                           5.24 0.063                              
24.15126717 15.79343915 Only Halpha      arm       13.8  1.43 0.04   25.77 0.37                           5.22 0.076                    8.44      
24.15625282 15.80604128 Only Halpha      arm        7.7  1.03 0.02   24.20 0.26                           4.91 0.053                    7.48      
24.16916187 15.79966819 Only Halpha      arm        6.2  0.80 0.01   23.84 0.10                           4.84 0.022                    7.47      
24.17531369 15.78937591 Only Halpha      arm       12.0  0.82 0.01   22.24 0.16                           4.51 0.033                    8.12      
24.17663794 15.78037845 Only Halpha      arm       10.7  0.69 0.02   21.80 0.18                           4.42 0.038                    8.35      
24.15391825 15.77486289 Only Halpha      arm        2.4  1.53 0.01   21.43 0.08                           4.35 0.015                    7.27      
24.18846211 15.75321517 Only Halpha      arm        8.1  0.62 0.01   21.38 0.16                           4.34 0.032                    6.33      
24.17872579 15.80901988 Only Halpha      arm       17.0  0.74 0.03   21.01 0.31                           4.26 0.063                    7.69      
24.15040469 15.79411292 Only Halpha      arm        4.3  1.49 0.02   19.00 0.13                           3.85 0.028                    7.21      
24.17463992 15.80274993 Only Halpha      arm       40.8  0.23 0.03   18.98 0.44                           3.85 0.090                    8.04      
24.16204501 15.79621392 Only Halpha      arm       10.4  0.80 0.03   18.92 0.31                           3.84 0.065                    4.80      
24.19613571 15.76255608 Only Halpha      arm        2.4  0.49 0.01   17.54 0.08                           3.56 0.016                              
24.16730321 15.81705927 Only Halpha      arm        4.3  0.66 0.01   17.33 0.10                           3.51 0.020                    6.05      
24.19465448 15.79631493 Only Halpha      arm       30.5  0.37 0.05   17.20 0.58                           3.49 0.114                    7.84      
24.15531120 15.77245307 Only Halpha      arm        5.8  1.06 0.01   16.94 0.10                           3.43 0.020                    7.16      
24.15104092 15.77545062 Only Halpha      arm       14.5  0.69 0.02   16.52 0.18                           3.35 0.037                    6.03      
24.19706117 15.79333164 Only Halpha      arm       17.1  0.51 0.04   15.97 0.34                           3.24 0.069                    7.35      
24.18225040 15.77272243 Only Halpha      arm        6.6  1.13 0.02   15.76 0.13                           3.20 0.024                    7.76      
24.17901586 15.78789043 Only Halpha      arm        6.7  0.81 0.01   15.71 0.10                           3.18 0.020                    6.93      
24.16520397 15.81729681 Only Halpha      arm        4.0  0.85 0.02   15.45 0.16                           3.13 0.034                    6.96      
24.16306914 15.79113917 Only Halpha      arm        8.6  0.50 0.01   15.45 0.13                           3.13 0.027                    7.40      
24.19737570 15.78543766 Only Halpha      arm        5.5  0.74 0.02   15.32 0.13                           3.10 0.029                    7.36      
24.17998213 15.79029564 Only Halpha      arm        4.2  1.25 0.02   15.16 0.10                           3.07 0.022                    7.34      
24.15583246 15.77462604 Only Halpha      arm        4.7  1.57 0.02   14.87 0.10                           3.02 0.020                    3.56      
24.17987436 15.78710109 Only Halpha      arm        4.1  1.28 0.01   14.35 0.05                           2.91 0.013                    7.15      
24.16237338 15.78173376 Only Halpha      arm        6.2  1.07 0.01   14.11 0.08                           2.86 0.018                    7.59      
24.18782244 15.75272762 Only Halpha      arm        6.8  0.64 0.02   13.77 0.13                           2.79 0.025                    7.24      
24.14992567 15.79668716 Only Halpha      arm        5.1  1.47 0.01   62.99 0.31                          12.75 0.065                    7.98      
24.14981509 15.79363359 Only Halpha      arm        3.4  1.86 0.01   60.90 0.21                          12.35 0.040                    7.02      
24.17702148 15.80605005 Only Halpha      arm       13.1  0.90 0.01   57.76 0.24                          11.70 0.048                    7.11      
24.19702203 15.76492681 Only Halpha      arm        6.4  1.24 0.01   47.83 0.24                           9.68 0.046                    7.94      
24.17658206 15.78331528 Only Halpha      arm       17.5  0.82 0.01   46.79 0.26                           9.48 0.051                    8.60      
24.16761964 15.81621957 Only Halpha      arm       20.1  0.81 0.02   45.48 0.39                           9.20 0.079                    7.87      
24.15106132 15.79237236 Only Halpha      arm       26.9  0.97 0.03   43.91 0.55                           8.90 0.109                    7.61      
24.19705161 15.78456953 Only Halpha      arm       11.0  1.17 0.02   42.60 0.31                           8.66 0.066                    8.48      
24.15359111 15.80177199 Only Halpha      arm        2.5  0.80 0.01   42.34 0.16                           8.57 0.033                    6.74      
24.17077204 15.78545519 Only Halpha      arm        9.6  1.09 0.01   67.69 0.26                          13.72 0.052                    8.22      
24.15939990 15.78512642 Only Halpha      arm       26.9  0.70 0.01  116.05 0.44                          23.51 0.089                    8.58      
24.19618375 15.77063753 Only Halpha      arm        5.0  2.60 0.01  135.65 0.42                          27.48 0.084                    7.98      
24.15167036 15.79043351 Only Halpha      arm       22.0  1.30 0.01  126.24 0.73                          25.62 0.148                    8.65      
24.19558960 15.76300795 Only Halpha      arm       26.8  0.47 0.01  123.89 0.76                          25.14 0.152                    7.65      
24.19727717 15.77666161 Only Halpha      arm       14.0  1.68 0.01  121.54 0.73                          24.63 0.150                    8.54      
24.16305640 15.79576201 Only Halpha      arm       35.6  0.77 0.02  148.46 1.36                          30.12 0.275                    8.51      
24.16418088 15.81616186 Only Halpha      arm       41.6  1.04 0.01  352.85 3.08                          71.63 0.627                    8.92      
24.20234372 15.78477471 Only Halpha      arm        7.3  0.72 0.02   13.17 0.18                           2.67 0.035                              
24.16102817 15.78398550 Only Halpha      arm        4.6  0.77 0.01   13.15 0.08                           2.66 0.013                    6.97      
24.14757518 15.77935301 Only Halpha      arm       12.4  0.50 0.03   12.86 0.24                           2.61 0.048                    6.84      
24.20181199 15.78404643 Only Halpha      arm        4.5  0.78 0.02   11.50 0.13                           2.33 0.024                              
24.19938897 15.78618866 Only Halpha      arm        3.3  0.70 0.02   11.50 0.10                           2.33 0.020                              
24.18564613 15.77986157 Only Halpha      arm       11.6  0.59 0.02   10.85 0.16                           2.20 0.030                    8.00      
24.17495718 15.78672389 Only Halpha      arm        4.7  0.72 0.01   10.51 0.08                           2.13 0.015                    6.87      
24.17454425 15.77652163 Only Halpha      arm        9.2  0.48 0.02   10.27 0.13                           2.08 0.027                    6.45      
24.19954058 15.79251276 Only Halpha      arm       16.2  0.28 0.07   10.12 0.65                           2.05 0.130                              
24.18132028 15.78937950 Only Halpha      arm        5.0  0.91 0.02    9.64 0.10                           1.96 0.021                    7.40      
24.16922186 15.77892205 Only Halpha      arm        2.6  1.51 0.02    8.81 0.05                           1.79 0.012                    6.91      
24.17861056 15.80666519 Only Halpha      arm        3.7  0.88 0.02    8.57 0.08                           1.74 0.015                    6.69      
24.19524148 15.76827410 Only Halpha      arm        5.6  0.79 0.02    8.23 0.10                           1.67 0.020                    6.90      
24.17600221 15.79077037 Only Halpha      arm       10.1  0.43 0.02    7.89 0.10                           1.60 0.023                    7.21      
24.17844760 15.79049202 Only Halpha      arm        3.1  0.74 0.02    7.81 0.08                           1.59 0.014                    6.40      
24.17557967 15.78632557 Only Halpha      arm        5.9  0.61 0.02    7.50 0.08                           1.52 0.017                    6.64      
24.19157923 15.79677030 Only Halpha      arm        2.9  0.82 0.02    7.50 0.08                           1.52 0.014                    6.74      
24.16505993 15.78048368 Only Halpha      arm        4.7  0.58 0.02    7.27 0.05                           1.48 0.013                    6.87      
24.19774955 15.76998234 Only Halpha      arm        3.5  1.11 0.02    6.72 0.05                           1.36 0.012                    7.06      
24.18331841 15.77563501 Only Halpha      arm        2.4  1.43 0.02    6.66 0.05                           1.35 0.010                    6.86      
24.13531092 15.78590001 Only Halpha      arm        4.3  0.65 0.03    6.51 0.10                           1.32 0.019                              
24.18429692 15.77698409 Only Halpha      arm        6.4  0.57 0.02    6.46 0.08                           1.31 0.017                    7.53      
24.17849106 15.74547856 Only Halpha      arm        3.5  0.76 0.02    6.27 0.05                           1.27 0.012                    4.11      
24.19594603 15.77366899 Only Halpha      arm        3.0  0.94 0.03    5.59 0.08                           1.13 0.015                    6.65      
24.19261936 15.75542828 Only Halpha      arm       13.4  0.40 0.07    5.46 0.24                           1.11 0.047                    4.84      
24.18693447 15.77881761 Only Halpha      arm        4.6  0.31 0.02    5.33 0.05                           1.08 0.013                    6.68      
24.19609682 15.77272558 Only Halpha      arm        2.5  0.83 0.02    5.25 0.05                           1.07 0.012                    6.28      
24.16379444 15.79229827 Only Halpha      arm        4.6  0.55 0.02    5.23 0.08                           1.06 0.013                    6.79      
24.17315762 15.77676109 Only Halpha      arm        5.8  0.77 0.03    4.70 0.08                           0.95 0.016                    7.22      
24.17861232 15.77187481 Only Halpha      arm        2.6  1.34 0.03    4.55 0.05                           0.92 0.010                    6.98      
24.17565725 15.80129851 Only Halpha      arm        4.5  0.68 0.04    4.21 0.08                           0.85 0.016                    6.56      
24.20140154 15.77978189 Only Halpha      arm        2.1  0.78 0.02    4.18 0.05                           0.85 0.010                              
24.17893314 15.76966737 Only Halpha      arm        2.9  0.60 0.02    3.69 0.03                           0.75 0.008                    6.50      
24.17797264 15.78623838 Only Halpha      arm        2.4  0.78 0.02    3.53 0.03                           0.72 0.007                    6.67      
24.18027312 15.77278271 Only Halpha      arm        2.8  0.31 0.02    3.35 0.03                           0.68 0.007                    6.21      
24.19955384 15.78137742 Only Halpha      arm        1.8  1.21 0.03    3.29 0.05                           0.67 0.010                    6.03      
24.19508029 15.79723527 Only Halpha      arm        2.6  0.54 0.03    3.16 0.05                           0.64 0.011                    3.29      
24.17832859 15.79190109 Only Halpha      arm        2.3  0.56 0.03    3.16 0.05                           0.64 0.009                    6.01      
24.17831231 15.77913624 Only Halpha      arm        4.8  0.23 0.03    2.82 0.05                           0.57 0.013                    6.25      
24.16850558 15.78289469 Only Halpha      arm        2.3  0.72 0.02    2.77 0.03                           0.56 0.007                    4.25      
24.18696725 15.78088134 Only Halpha      arm        2.9  0.12 0.03    1.62 0.03                           0.33 0.007                    3.88      
24.19254443 15.79424240 Only Halpha      arm        2.8  0.19 0.05    1.67 0.05                           0.34 0.011                              
24.19185686 15.79500405 Only Halpha      arm        2.2  0.37 0.04    1.75 0.05                           0.35 0.008                    6.55      
24.19384644 15.79378962 Only Halpha      arm        2.3  2.00 0.02   17.67 0.13                           3.58 0.024                    6.83      
24.17688365 15.79295443 Only Halpha      arm        2.1  0.56 0.03    2.27 0.03                           0.46 0.008                              
24.20083037 15.76708793 Only Halpha      arm        3.8  0.77 0.02    5.20 0.05                           1.05 0.011                              
24.19972230 15.76347813 Only NUV         arm        6.9                                       0.06                                                
24.16600331 15.79969150 Only NUV         arm        5.9                                       0.06                                                
24.17646033 15.80686076 Only NUV         arm        5.8                                       0.12                                                
24.18525161 15.78730797 Only NUV         arm        8.3                                       0.32                                      3.01      
24.18102880 15.76853879 Only NUV         arm        7.6                                       0.12                                      3.03      
24.19474210 15.75807039 Only NUV         arm        7.9                                       0.16                                      3.05      
24.16657232 15.76706404 Only NUV         arm       19.7                                       0.20                                      3.07      
24.16724881 15.76911503 Only NUV         arm        4.9                                       0.09                                      3.33      
24.17517616 15.80667047 Only NUV         arm        5.8                                       0.19                                      3.73      
24.17208085 15.80510580 Only NUV         arm        6.0                                       0.04                                      3.79      
24.15533040 15.80771712 Only NUV         arm        1.7                                       0.03                                      4.26      
24.17734476 15.79091072 Only NUV         arm        4.2                                       0.08                                      4.33      
24.16274692 15.79920227 Only NUV         arm        4.4                                       0.19                                      4.41      
24.17830736 15.76546839 Only NUV         arm       12.8                                       0.08                                      4.69      
24.14389458 15.77948335 Only NUV         arm        4.9                                                                                 4.89      
24.15123899 15.78844273 Only NUV         arm       10.6                                       0.08                                      5.05      
24.15454712 15.80478985 Only NUV         arm        3.3                                       0.07                                      5.09      
24.17394944 15.78725419 Only NUV         arm        3.2                                       0.14                                      5.21      
24.19337997 15.75595324 Only NUV         arm        3.9                                       0.01                                      5.25      
24.16613074 15.76888918 Only NUV         arm       10.6                                       0.23                                      5.34      
24.15343968 15.77282634 Only NUV         arm        7.6                                       0.62 0.08                                 5.36      
24.18456959 15.78838891 Only NUV         arm        7.3                                       0.17                                      5.43      
24.14572355 15.78233383 Only NUV         arm        2.9                                       0.02 0.03                                 5.44      
24.19918373 15.76300169 Only NUV         arm       15.5                                       0.25                                      5.51      
24.15556167 15.78281700 Only NUV         arm        7.0                                       0.04                                      5.61      
24.16147981 15.78128918 Only NUV         arm        9.1                                       0.16                                      5.85      
24.19334839 15.79774312 Only NUV         arm        8.2                                       0.19 0.05                                 5.92      
24.15912088 15.76811514 Only NUV         arm       12.1                                       0.10                                      5.94      
24.15449572 15.77242457 Only NUV         arm        5.2                                       0.12 0.04                                 6.13      
24.15069150 15.77675774 Only NUV         arm        5.0                                       0.05 0.05                                 6.14      
24.15457852 15.76980058 Only NUV         arm        8.7                                       0.32 0.05                                 6.18      
24.15293371 15.77227782 Only NUV         arm        8.1                                       0.20 0.05                                 6.22      
24.14620931 15.78074681 Only NUV         arm        4.6                                       0.13 0.04                                 6.30      
24.17990481 15.77135918 Only NUV         arm        5.7                                       0.08                                      6.43      
24.14709717 15.77887447 Only NUV         arm       13.3                                       0.13 0.05                                 6.44      
24.18048596 15.78901733 Only NUV         arm        4.6                                       0.22                                      6.45      
24.17586883 15.80660127 Only NUV         arm        7.2                                       0.31                                      6.48      
24.16416059 15.79312712 Only NUV         arm        6.9                                       0.21                                      6.48      
24.15469487 15.80301074 Only NUV         arm        2.3                                       0.15                                      6.51      
24.15411397 15.77724197 Only NUV         arm       13.6                                       0.07 0.06                                 6.56      
24.17332844 15.78114670 Only NUV         arm       12.0                                       0.65                                      6.61      
24.16837978 15.79737994 Only NUV         arm        4.4                                       0.12                                      6.63      
24.17233386 15.80162837 Only NUV         arm        6.4                                       0.20                                      6.66      
24.19885920 15.78817526 Only NUV         arm       41.9                                       1.49 0.11                                 6.76      
24.15867202 15.78241561 Only NUV         arm        9.7                                       0.26                                      6.83      
24.14354875 15.78238999 Only NUV         arm       10.1                                       0.16 0.05                                 6.87      
24.17096589 15.78859160 Only NUV         arm       11.6                                       0.40                                      6.91      
24.17419013 15.77989999 Only NUV         arm        5.8                                       0.22                                      6.97      
24.15687867 15.77112946 Only NUV         arm       17.1                                       0.25 0.05                                 6.98      
24.15681156 15.78558075 Only NUV         arm       29.1                                       0.45                                      6.99      
24.16147125 15.79026809 Only NUV         arm        4.7                                       1.38                                      7.04      
24.15849548 15.77010582 Only NUV         arm       20.0                                       0.20                                      7.04      
24.17105263 15.78086541 Only NUV         arm       10.1                                       0.37                                      7.04      
24.19670726 15.76775773 Only NUV         arm        6.4                                       0.25                                      7.06      
24.16104134 15.81117448 Only NUV         arm        8.2                                       0.10                                      7.07      
24.17552233 15.78033409 Only NUV         arm        3.1                                       0.24                                      7.09      
24.16059739 15.78803948 Only NUV         arm        7.9                                       0.56                                      7.13      
24.15471622 15.80402506 Only NUV         arm        6.6                                       0.31                                      7.13      
24.18659882 15.78182959 Only NUV         arm       24.5                                       0.49                                      7.17      
24.16594156 15.79714564 Only NUV         arm       14.4                                       0.40                                      7.18      
24.16050674 15.78237689 Only NUV         arm       19.5                                       0.56                                      7.19      
24.15276051 15.78837159 Only NUV         arm       11.8                                       0.44                                      7.23      
24.19605530 15.76098812 Only NUV         arm        9.4                                       0.40                                      7.23      
24.15765023 15.78395756 Only NUV         arm       33.1                                       1.00                                      7.23      
24.15385536 15.80380731 Only NUV         arm        7.0                                       0.28                                      7.26      
24.18466308 15.78279475 Only NUV         arm        9.3                                       0.38                                      7.28      
24.19036355 15.79539900 Only NUV         arm        8.7                                       0.43 0.06                                 7.28      
24.17349012 15.80212078 Only NUV         arm       11.7                                       0.60                                      7.34      
24.16214301 15.76896029 Only NUV         arm        6.5                                       0.37                                      7.35      
24.15016119 15.79742385 Only NUV         arm        8.0                                       0.19                                      7.42      
24.16053921 15.81062135 Only NUV         arm       10.8                                       0.26                                      7.42      
24.15188951 15.78903634 Only NUV         arm        8.9                                       1.42                                      7.48      
24.14784546 15.77718418 Only NUV         arm       16.4                                       0.20 0.06                                 7.54      
24.18454150 15.78497399 Only NUV         arm        7.5                                       0.47                                      7.55      
24.17824220 15.76709999 Only NUV         arm       21.1                                       0.52                                      7.64      
24.16320881 15.78883275 Only NUV         arm        5.7                                       0.35                                      7.65      
24.16125470 15.81009391 Only NUV         arm       21.4                                       0.49                                      7.78      
24.17551592 15.78732187 Only NUV         arm       18.4                                       0.72                                      7.95      
24.16993352 15.78477547 Only NUV         arm       10.2                                       0.85                                      8.07      
24.19812240 15.76911730 Only NUV         arm       17.2                                       0.51                                      8.10      
24.17064134 15.77509368 Only NUV         arm       53.4                                       1.12                                      8.22      
24.16861911 15.78371140 Only NUV         arm       65.2                                       1.65                                      8.27      
24.15541922 15.80152483 Only NUV         arm       21.6                                       1.55                                      8.42      
24.17713515 15.78070219 Only NUV         arm       18.2                                       2.13                                      8.75      
24.16049228 15.81231647 Only NUV         arm       18.2                                       0.25 0.08                                 9.03      
24.16403204 15.78956387 Only NUV         arm       38.9                                       1.67                                      9.16      
24.17816835 15.80492549 Only NUV         arm       74.3                                       9.57                                      9.22      
24.17242641 15.78995845 Only NUV         arm       81.6                                       4.18                                      9.56      
24.20265274 15.78571170 Only NUV         arm       27.3                                       0.33 0.08                                           
24.19359285 15.75643712 Only NUV         arm        2.5                                       0.02                                                
24.19454406 15.75760672 Only NUV         arm        5.2                                       0.07                                                
24.20152194 15.78917171 Only NUV         arm       50.3                                       1.85 0.13                                           
24.14905520 15.77712625 Only NUV         arm       11.2                                       0.18 0.07                                           
24.19458758 15.76712554 Only NUV         arm        3.5                                       0.06                                                
24.20038736 15.76878101 Only NUV         arm       12.7                                       0.09 0.06                                           
24.15867687 15.79085146 Only NUV         arm        3.9                                       0.02                                                
24.17480603 15.80616402 Only NUV         arm        3.8                                       0.09                                                
24.19884238 15.76211061 Only NUV         arm       19.2                                       0.24                                                
24.17376790 15.76589463 Only NUV         arm        5.6                                       0.06                                                
24.17747715 15.76443736 Only NUV         arm        7.9                                       0.07                                                
24.17715114 15.76500382 Only NUV         arm        7.3                                       0.04                                                
24.17430690 15.76576069 Only NUV         arm        6.9                                       0.10                                                
24.16523186 15.76420462 Only NUV         arm        8.7                                       0.06                                                
24.15414642 15.78888894 Only NUV         arm       12.0                                       0.16                                                
24.16026510 15.77958060 Only NUV         arm        9.5                                       0.11                                                
24.14935381 15.79014509 Only NUV         arm       36.6                                       0.68 0.09                                           
24.18475011 15.77395989 Only NUV         arm        8.5                                       0.07                                                
24.18439474 15.77237137 Only NUV         arm        9.3                                       0.05                                                
24.18522822 15.77300925 Only NUV         arm        9.1                                       0.06                                                
24.18700312 15.77202836 Only NUV         arm       15.3                                       0.11                                                
24.18616400 15.78817805 Only NUV         arm       15.9                                       0.37                                                
24.20268282 15.78742702 Only NUV         arm        6.3                                       0.03 0.03                                           
24.19890580 15.79183535 Only NUV         arm        7.2                                       0.04 0.05                                           
24.20174221 15.78807827 Only NUV         arm        4.6                                       0.05 0.04                                           
24.20067149 15.78781122 Only NUV         arm       10.5                                       0.15 0.04                                           
24.14750947 15.78018792 Only NUV         arm        2.7                                       0.06 0.03                                           
24.20163507 15.79028187 Only NUV         arm        4.6                                       0.10 0.04                                           
24.15119558 15.77290017 Only NUV         arm        1.9                                       0.05 0.02                                           
24.14192137 15.78351099 Only NUV         arm        5.8                                       0.13 0.04                                           
24.14454134 15.77715052 Only NUV         arm        6.8                                       0.20 0.04                                           
24.20212620 15.78337884 Only NUV         arm        3.0                                       0.35 0.07                                           
24.14021759 15.78257159 Only NUV         arm        5.6                                                                                           
24.19865645 15.79306240 Only NUV         arm        2.1                                                                                           
24.15119699 15.78112630 Only NUV         arm        2.8                                       0.02                                                
24.19474677 15.79185039 Only NUV         arm        3.3                                       0.02                                                
24.20551785 15.77964240 Only NUV         arm        3.6                                                                                           
24.20485089 15.78314886 Only NUV         arm        9.6                                                                                           
24.15872126 15.78871113 Only NUV         arm        7.6                                       0.11                                      5.37      
24.15998682 15.79053741 Only NUV         arm       12.6                                       0.60                                      6.23      
24.20531914 15.78133667 Only NUV         arm        2.9                                                                                           
24.20534792 15.78370118 Only NUV         arm       10.6                                                                                           
24.19422166 15.76541226 Only Halpha      interam    5.9  0.53 0.03    5.31 0.10                           1.07 0.019                              
24.19468248 15.76623440 Only Halpha      interam    6.1  0.50 0.03    6.80 0.10                           1.38 0.021                              
24.15651418 15.79134538 FUV_ NUV         interarm  14.2                           0.45        0.12        1.76         0.18                       
24.15550543 15.77837685 FUV_ NUV         interarm   7.1                           0.20        0.06                     0.08                       
24.17154046 15.75479297 FUV_ NUV_ Halpha interarm   7.1  0.61 0.02   11.03 0.10   1.42  0.21  0.24 0.02   2.24 0.024   0.54 0.01 -0.03       5.24 
24.15385198 15.77967043 FUV_ NUV_ Halpha interarm  16.1  1.09 0.02   27.18 0.26  11.42  1.34  1.71 0.12   5.52 0.051   4.35 0.01 -0.17       5.54 
24.16551323 15.77023881 FUV_ NUV_ Halpha interarm  35.4  0.77 0.01  118.40 0.91  10.51  0.76  2.38 0.10  24.00 0.186   3.99 0.02  0.28       6.83 
24.16601283 15.80449887 NUV_ Halpha      interarm   3.0  0.39 0.01    5.02 0.05               0.03 0.01   1.02 0.010                              
24.16009453 15.79843104 NUV_ Halpha      interarm   7.4  0.58 0.03   13.38 0.21               0.15 0.02   2.71 0.042                              
24.19358800 15.78948704 NUV_ Halpha      interarm   7.7  0.34 0.05    4.57 0.13               0.09 0.01   0.93 0.029                              
24.19130342 15.78180613 NUV_ Halpha      interarm  14.2  0.60 0.03   19.37 0.31               0.30 0.03   3.93 0.062                              
24.19279936 15.77342564 NUV_ Halpha      interarm   4.0  0.75 0.02    5.83 0.08               0.08 0.02   1.18 0.014                              
24.19494889 15.78164704 NUV_ Halpha      interarm   4.4  0.67 0.06    2.88 0.08               0.15 0.02   0.58 0.017                    5.94      
24.14245261 15.79182166 NUV_ Halpha      interarm   4.8  0.60 0.01   21.30 0.13               0.09 0.01   4.32 0.029                    6.64      
24.16872055 15.77192070 NUV_ Halpha      interarm   5.6  0.67 0.04    5.67 0.10               0.14 0.02   1.15 0.023                    6.65      
24.18452767 15.79881865 NUV_ Halpha      interarm   8.4  0.87 0.03   17.33 0.44               0.36 0.04   3.51 0.090                    6.86      
24.17705957 15.77098750 NUV_ Halpha      interarm   8.0 -0.12 0.07    1.25 0.08               0.03 0.01   0.25 0.016                    7.11      
24.17096918 15.77078139 NUV_ Halpha      interarm  10.4  0.85 0.01   47.83 0.26               0.84 0.06   9.73 0.054                    7.38      
24.16922528 15.77010240 NUV_ Halpha      interarm  10.6  0.64 0.03   12.68 0.21               0.23 0.03   2.57 0.042                    7.45      
24.17280650 15.78449154 NUV_ Halpha      interarm  19.8  0.50 0.06   11.68 0.39               0.59 0.04   2.37 0.077                    7.78      
24.19574483 15.78525090 NUV_ Halpha      interarm  13.7  1.10 0.02   58.81 0.44               0.88 0.09  12.00 0.087                    7.89      
24.18398803 15.79947982 NUV_ Halpha      interarm  11.2  1.25 0.02   67.96 1.49               1.12 0.12  13.80 0.303                    8.36      
24.15118676 15.78357122 NUV_ Halpha      interarm  19.6  1.17 0.01   96.97 0.68               1.45 0.13  19.60 0.138                    8.70      
24.18255383 15.79967075 NUV_ Halpha      interarm  22.1  0.96 0.02   49.92 0.52               1.09 0.08  10.10 0.104                    8.87      
24.19369384 15.78863446 NUV_ Halpha      interarm   5.0  0.41 0.06    2.69 0.10               0.09 0.01   0.55 0.019                              
24.16853909 15.79061575 NUV_ Halpha      interarm   8.4  0.38 0.02    7.55 0.10               0.17 0.02   1.53 0.022                              
24.14640284 15.79819108 NUV_ Halpha      interarm   5.5  0.63 0.01   15.81 0.13               0.11 0.02   3.21 0.027                              
24.16140348 15.80568511 NUV_ Halpha      interarm   8.1  0.52 0.01   26.66 0.16               0.17 0.02   5.42 0.034                              
24.17125024 15.77008700 NUV_ Halpha      interarm  23.2  0.88 0.01  129.12 0.71               1.09 0.08  26.20 0.144                              
24.20598864 15.77497789 NUV_ Halpha      interarm   8.3  1.77 0.10    7.14 0.31               4.00 0.47   1.45 0.062                              
24.17095943 15.75539706 NUV_ Halpha      interarm   4.6  0.47 0.02    7.29 0.08               0.07 0.01   1.48 0.015                    4.62      
24.17489907 15.78402030 NUV_ Halpha      interarm  32.1  0.50 0.09   15.03 0.81               0.75 0.06   3.05 0.163                    8.26      
24.17152638 15.77122783 Only FUV         interarm   3.4                           0.14                                 0.14                       
24.16936172 15.80629884 Only Halpha      interarm   7.1  0.72 0.01   18.27 0.13                           3.71 0.027                              
24.18482786 15.76763288 Only Halpha      interarm  12.3  0.69 0.03   15.45 0.21                           3.13 0.042                    6.73      
24.17044061 15.79020489 Only Halpha      interarm   6.5  0.75 0.01   13.75 0.08                           2.79 0.018                    7.00      
24.17040982 15.80582177 Only Halpha      interarm   5.5  0.42 0.02    5.91 0.08                           1.20 0.017                    5.54      
24.17195779 15.79413494 Only Halpha      interarm   2.4  1.35 0.01    7.34 0.03                           1.49 0.008                              
24.16058663 15.80083458 Only Halpha      interarm   2.9  0.90 0.03    6.85 0.10                           1.39 0.019                              
24.15982512 15.79964498 Only Halpha      interarm   1.9  0.52 0.04    1.86 0.05                           0.38 0.009                              
24.18042972 15.79589614 Only Halpha      interarm   6.5  0.78 0.02   17.85 0.16                           3.62 0.031                              
24.16133124 15.80369488 Only Halpha      interarm   3.8  0.37 0.02    3.55 0.05                           0.72 0.011                              
24.16083772 15.80296672 Only Halpha      interarm   1.7  0.04 0.04    1.41 0.05                           0.29 0.010                              
24.19605000 15.78803409 Only Halpha      interarm  10.1  0.68 0.03   16.10 0.24                           3.27 0.046                              
24.16797217 15.77090693 Only Halpha      interarm   4.7  0.59 0.04    3.79 0.08                           0.77 0.017                    4.12      
24.19076428 15.78379611 Only Halpha      interarm   2.6  0.69 0.03    3.87 0.05                           0.78 0.012                    4.73      
24.19217936 15.77253960 Only Halpha      interarm   4.6  0.56 0.03    4.94 0.08                           1.00 0.015                    5.60      
24.19219216 15.79058549 Only Halpha      interarm   2.0  0.88 0.03    3.79 0.05                           0.77 0.009                    6.08      
24.14534989 15.78528712 Only Halpha      interarm   9.0  0.87 0.02   25.35 0.24                           5.14 0.046                    6.15      
24.19123679 15.78373526 Only Halpha      interarm   3.9  0.79 0.03    6.17 0.08                           1.25 0.017                    6.26      
24.14294388 15.78858683 Only Halpha      interarm   2.1  1.20 0.02    5.75 0.05                           1.17 0.011                    6.43      
24.16392166 15.77134126 Only Halpha      interarm   3.6  1.38 0.01    9.75 0.05                           1.98 0.011                    6.58      
24.15542892 15.77997371 Only Halpha      interarm   3.2  1.38 0.02    8.70 0.05                           1.76 0.012                    6.81      
24.19338549 15.77293788 Only Halpha      interarm   5.2  0.76 0.01   12.34 0.10                           2.50 0.020                    6.81      
24.16859989 15.77016467 Only Halpha      interarm   3.9  0.80 0.03    6.06 0.08                           1.23 0.016                    6.83      
24.19540103 15.78692923 Only Halpha      interarm   6.0  0.95 0.02   21.67 0.18                           4.40 0.035                    7.02      
24.15099808 15.78465495 Only Halpha      interarm   9.5  0.75 0.04    9.17 0.18                           1.86 0.035                    7.32      
24.14140629 15.79225722 Only Halpha      interarm   6.8  1.23 0.01   33.46 0.21                           6.78 0.045                    7.37      
24.19639706 15.78299422 Only Halpha      interarm   6.7  1.63 0.03   23.47 0.24                           4.76 0.046                    7.67      
24.15300067 15.78386565 Only Halpha      interarm   6.9  1.56 0.03   12.47 0.16                           2.53 0.031                    7.73      
24.19660372 15.77974754 Only Halpha      interarm   6.7  1.59 0.01   53.06 0.34                          10.80 0.066                    7.87      
24.15402881 15.78106856 Only Halpha      interarm  23.6  1.89 0.01  118.92 0.68                          24.10 0.136                    8.91      
24.18269375 15.77825496 Only Halpha      interarm   2.6  0.41 0.02    3.06 0.03                           0.62 0.007                              
24.16567146 15.78335082 Only Halpha      interarm   2.8  0.83 0.02    3.42 0.03                           0.70 0.008                              
24.17654838 15.77009318 Only Halpha      interarm   2.3  0.86 0.02    3.89 0.03                           0.79 0.007                              
24.16448155 15.77305768 Only Halpha      interarm   3.0  0.78 0.02    3.95 0.03                           0.80 0.007                              
24.19385873 15.77712056 Only Halpha      interarm   2.1  1.24 0.03    4.68 0.05                           0.95 0.012                              
24.19685913 15.78328190 Only Halpha      interarm   2.9  1.12 0.03    6.33 0.08                           1.28 0.014                              
24.16869175 15.79617442 Only Halpha      interarm   4.3  0.76 0.01    7.37 0.05                           1.50 0.009                              
24.19595845 15.78379787 Only Halpha      interarm   3.9  0.97 0.02   10.38 0.10                           2.10 0.020                              
24.14348114 15.78613871 Only Halpha      interarm   4.5  1.33 0.02   13.15 0.13                           2.66 0.026                              
24.15285998 15.78319251 Only Halpha      interarm   9.8  1.35 0.02   15.37 0.16                           3.11 0.032                              
24.19381835 15.78528760 Only Halpha      interarm   7.7  0.89 0.01   37.90 0.24                           7.67 0.049                              
24.15167946 15.78374546 Only Halpha      interarm   8.6  0.90 0.01   50.18 0.29                          10.20 0.059                              
24.17566816 15.75977553 Only Halpha      interarm   2.7  0.70 0.02    5.44 0.05                           1.10 0.009                              
24.17586122 15.75022001 Only Halpha      interarm   9.6  0.76 0.02   18.17 0.16                           3.68 0.033                              
24.17044051 15.75539887 Only Halpha      interarm   2.5  0.57 0.02    3.97 0.03                           0.81 0.007                    6.11      
24.17119035 15.75930615 Only Halpha      interarm  11.6  0.72 0.03   15.00 0.21                           3.04 0.043                    7.05      
24.19103803 15.75890532 Only Halpha      interarm   2.6  1.41 0.02   12.52 0.08                           2.54 0.017                              
24.17537682 15.74837048 Only Halpha      interarm   5.9  0.58 0.02    6.80 0.08                           1.38 0.018                              
24.17309203 15.78390256 Only NUV         interarm   9.9                                       0.39                                      6.84      
24.17458541 15.78294340 Only NUV         interarm  25.7                                       1.04                                      7.58      
24.16511755 15.80326850 Only NUV         interarm   5.4                                       0.14 0.03                                           
24.16485947 15.80245925 Only NUV         interarm   4.7                                       0.03                                                
24.17837675 15.77607027 Only NUV         interarm   2.8                                       0.03                                                
24.15795763 15.78179752 Only NUV         interarm   2.1                                       0.02                                                
24.19271350 15.76689008 Only NUV         interarm   4.6                                       0.07                                                
24.15659926 15.79228400 Only NUV         interarm   6.8                                       0.04                                                
24.15505558 15.79103497 Only NUV         interarm   7.3                                       0.03                                                
24.17576180 15.77190505 Only NUV         interarm   4.9                                       0.08                                                
24.14068081 15.79121099 Only NUV         interarm   5.3                                                                                           
24.17841944 15.79436146 Only NUV         interarm   4.4                                       0.09                                                
24.14896996 15.78551096 Only NUV         interarm   6.2                                       0.02                                                
24.17799869 15.75312330 Only NUV         interarm   1.7                                       0.06                                                
24.18794427 15.76425208 Only NUV         interarm   9.4                                       0.12                                      4.78      
24.15681548 15.77983141 Only NUV         interarm   5.8                                       0.06                                      4.92      
24.19536096 15.78830281 Only NUV         interarm   2.4                                       0.01                                      5.22      
24.18215997 15.77761710 Only NUV         interarm   5.9                                       0.06                                      5.47      
24.16716789 15.79438399 Only NUV         interarm   3.6                                       0.09                                      5.71      
24.15521371 15.78090705 Only NUV         interarm   2.4                                       0.05                                      5.95      
24.17524462 15.77079893 Only NUV         interarm   4.3                                       0.12                                      6.49      
24.18313206 15.79920587 Only NUV         interarm   2.7                                       0.14                                      6.75      
24.17364190 15.78596131 Only NUV         interarm   7.4                                       0.35                                      6.78      
24.17009148 15.77048800 Only NUV         interarm   7.0                                       0.21                                      6.91      
24.17130871 15.77199521 Only NUV         interarm  20.5                                       0.20                                      7.32      
24.17366367 15.78459588 Only NUV         interarm  22.3                                       1.19                                      8.01      
24.19466843 15.78760305 Only NUV         interarm   3.5                                       0.02                                                
24.15541473 15.79303413 Only NUV         interarm   4.2                                       0.03                                                
24.18382064 15.79741325 Only NUV         interarm   4.9                                       0.04                                                
24.17007572 15.77216469 Only NUV         interarm   8.3                                       0.08                                                
24.17427344 15.78497135 Only NUV         interarm   6.4                                       0.64                                                
24.20774297 15.77598318 Only NUV         interarm   3.1                                                                                           
24.20795195 15.78224573 Only NUV         interarm   3.4                                                                                           
24.15969224 15.78742742 Only NUV         interarm   6.9                                       0.13                                                
24.17123392 15.79174553 Only NUV         interarm   1.5                                       0.02                                                
24.17224066 15.75961767 Only NUV         interarm   6.3                                       0.09                                      5.35      
24.20954584 15.77239459 Only NUV         interarm   1.7                                                                                           
24.20883094 15.77150822 Only NUV         interarm   2.8                                                                                           
24.17157973 15.81180614 FUV_ Halpha      spurs     13.0  1.21 0.01   88.34 0.42  23.94  2.34             17.92 0.084   9.08 0.02        8.26      
24.19712414 15.76030578 FUV_ Halpha      spurs     63.3  0.65 0.02   77.10 0.91  11.50  0.65             15.65 0.184   4.38 0.03        8.40      
24.16920033 15.81199335 FUV_ NUV         spurs      6.4                           0.60        0.26                     0.76                       
24.17975166 15.80853142 FUV_ NUV         spurs     21.6                           0.91        0.29                     0.66                       
24.18907147 15.76390325 FUV_ NUV         spurs      7.8                           0.21        0.07                     0.13             4.30      
24.16825229 15.81549333 FUV_ NUV         spurs     14.7                           0.35        0.10                     0.13             6.84      
24.16455522 15.76492908 FUV_ NUV         spurs     15.5                           1.04        0.41                     1.11             6.85      
24.17142397 15.80948016 FUV_ NUV         spurs     13.3                           1.20        0.61                     1.97             7.41      
24.18635089 15.77532213 FUV_ NUV         spurs     12.0                           0.95        0.50                     1.66             7.51      
24.18899934 15.76272658 FUV_ NUV         spurs      9.8                           0.98        0.51                     1.72             7.71      
24.19935339 15.77461956 FUV_ NUV         spurs     42.2                           2.58        0.66                     0.98             8.04      
24.16402831 15.76537227 FUV_ NUV         spurs     17.4                           8.73        4.89                    17.14             8.22      
24.17164002 15.81076742 FUV_ NUV         spurs     33.0                           7.00        3.74                    12.58             8.75      
24.17072533 15.81138262 FUV_ NUV         spurs     53.9                           8.52        4.36                    14.38             9.00      
24.17059037 15.81487852 FUV_ NUV_ Halpha spurs     16.6  0.88 0.01  190.80 0.58  13.43  1.03  1.68 0.09  38.69 0.117   5.11 0.02 -0.36  8.24 5.29 
24.16785011 15.80526184 FUV_ NUV_ Halpha spurs      6.9  0.72 0.01   71.09 0.24   1.64  0.27  0.31 0.03  14.44 0.045   0.62 0.01  0.08  7.48 5.54 
24.20127407 15.77451306 FUV_ NUV_ Halpha spurs     13.5  0.77 0.02   32.15 0.37   5.33  0.53  0.90 0.06   6.50 0.072   2.03 0.02 -0.03  6.73 5.69 
24.15977224 15.76689303 FUV_ NUV_ Halpha spurs     19.2  0.87 0.02   40.25 0.31  11.13  0.91  1.75 0.10   8.14 0.065   4.23 0.02 -0.11  7.62 5.86 
24.15731958 15.76981399 FUV_ NUV_ Halpha spurs      7.9  0.99 0.01   29.27 0.16   4.18  0.68  0.76 0.07   5.95 0.030   1.59 0.01  0.04  7.36 5.90 
24.16917696 15.77318475 FUV_ NUV_ Halpha spurs     26.4  0.72 0.03   41.56 0.55   6.14  0.53  1.06 0.06   8.41 0.111   2.34 0.02 -0.01  8.47 5.95 
24.19931792 15.77481665 FUV_ NUV_ Halpha spurs     12.6  0.63 0.03   19.18 0.29   6.64  0.48  1.14 0.06   3.89 0.060   2.52 0.02 -0.01  5.33 5.99 
24.17050466 15.81300621 FUV_ NUV_ Halpha spurs    129.7  0.82 0.01 1225.82 4.05 112.65  2.85 14.74 0.30 248.62 0.823  42.75 0.07 -0.31 10.08 6.00 
24.17191688 15.76321422 FUV_ NUV_ Halpha spurs     23.3  0.53 0.02   54.36 0.55   2.02  0.22  0.44 0.03  11.01 0.111   0.77 0.01  0.23  8.08 6.01 
24.20011859 15.77751130 FUV_ NUV_ Halpha spurs     33.9  1.03 0.03   49.14 0.86  12.60  1.27  2.00 0.13   9.99 0.172   4.79 0.02 -0.10  8.38 6.01 
24.17484074 15.76411209 FUV_ NUV_ Halpha spurs     16.5  1.07 0.01  196.55 0.73  10.51  1.24  1.75 0.12  39.87 0.149   3.98 0.01 -0.05  8.26 6.06 
24.18038419 15.76544665 FUV_ NUV_ Halpha spurs     23.0  0.70 0.01   81.29 0.29   4.57  0.44  0.89 0.05  16.51 0.060   1.74 0.02  0.11  7.96 6.14 
24.16776275 15.77439759 FUV_ NUV_ Halpha spurs     19.8  0.81 0.02   43.65 0.34   6.25  0.62  1.15 0.07   8.84 0.071   2.37 0.02  0.06  8.51 6.14 
24.15326698 15.77079276 FUV_ NUV_ Halpha spurs     18.5  0.67 0.01  100.37 0.37   5.12  0.44  0.99 0.05  20.37 0.076   1.95 0.02  0.11  7.93 6.18 
24.15979676 15.78494165 FUV_ NUV_ Halpha spurs     25.6  0.66 0.01  115.00 0.44  12.75  0.69  2.17 0.08  23.35 0.088   4.85 0.03 -0.03  8.52 6.19 
24.17629275 15.76775813 FUV_ NUV_ Halpha spurs     39.9  0.67 0.01  152.90 0.99  14.48  0.76  2.43 0.09  31.03 0.203   5.51 0.03 -0.04  8.78 6.19 
24.17705285 15.77459769 FUV_ NUV_ Halpha spurs     18.7  0.49 0.01   38.94 0.31   2.42  0.22  0.54 0.03   7.89 0.062   0.92 0.02  0.27  7.71 6.20 
24.16493211 15.76658853 FUV_ NUV_ Halpha spurs     23.3  0.72 0.02   39.99 0.50   4.60  0.46  0.92 0.06   8.13 0.100   1.75 0.02  0.15  8.28 6.23 
24.18666251 15.76998481 FUV_ NUV_ Halpha spurs     29.1  0.57 0.03   31.10 0.47   5.12  0.38  1.02 0.05   6.33 0.093   1.95 0.02  0.14  7.47 6.25 
24.17665963 15.75231729 FUV_ NUV_ Halpha spurs     32.7  0.65 0.01  167.54 0.81   7.00  0.50  1.34 0.06  33.98 0.165   2.67 0.02  0.10  8.44 6.26 
24.16704700 15.80070658 FUV_ NUV_ Halpha spurs     34.1  0.75 0.02   75.27 0.63   7.68  0.62  1.47 0.08  15.29 0.130   2.92 0.02  0.10  8.80 6.28 
24.17152899 15.76675394 FUV_ NUV_ Halpha spurs     34.2  0.48 0.03   42.08 0.65   4.31  0.31  0.90 0.04   8.53 0.134   1.64 0.02  0.19  8.52 6.29 
24.16409601 15.76393284 FUV_ NUV_ Halpha spurs     29.8  0.47 0.02   65.60 0.68   6.93  0.38  1.35 0.05  13.32 0.135   2.63 0.03  0.12  7.02 6.30 
24.16192995 15.76454492 FUV_ NUV_ Halpha spurs     26.4  0.45 0.03   23.86 0.47   2.37  0.22  0.56 0.03   4.84 0.097   0.90 0.02  0.33  7.80 6.31 
24.17629386 15.76384950 FUV_ NUV_ Halpha spurs     40.3  0.69 0.02   83.90 0.86  12.08  0.72  2.22 0.09  17.02 0.173   4.59 0.03  0.06  8.04 6.37 
24.19813740 15.77437867 FUV_ NUV_ Halpha spurs     37.1  0.87 0.01  360.69 1.49  34.50  1.62  5.46 0.17  73.24 0.304  13.14 0.03 -0.10  8.67 6.39 
24.17131098 15.81028981 FUV_ NUV_ Halpha spurs     19.1  0.63 0.01   82.33 0.47   6.06  0.45  1.25 0.06  16.70 0.094   2.31 0.02  0.18  7.34 6.39 
24.16110351 15.76573409 FUV_ NUV_ Halpha spurs     51.4  0.71 0.02  101.41 1.07  11.34  0.71  2.13 0.09  20.57 0.219   4.32 0.03  0.08  8.71 6.40 
24.16678699 15.77611031 FUV_ NUV_ Halpha spurs     26.5  0.82 0.01  111.87 0.47  16.54  1.04  2.95 0.12  22.68 0.094   6.29 0.03  0.02  8.26 6.40 
24.16853078 15.81072710 FUV_ NUV_ Halpha spurs     58.8  0.50 0.01  167.80 1.18   9.12  0.46  1.77 0.06  34.01 0.238   3.46 0.03  0.12       6.40 
24.20064310 15.78524292 FUV_ NUV_ Halpha spurs     73.7  0.81 0.01  509.67 2.59  42.86  1.68  6.64 0.18 103.18 0.524  16.32 0.04 -0.13  9.45 6.44 
24.17330184 15.81033393 FUV_ NUV_ Halpha spurs     60.7  0.83 0.02  135.65 1.12  17.64  1.08  3.16 0.12  27.52 0.226   6.71 0.03  0.03  9.07 6.44 
24.19950572 15.77146261 FUV_ NUV_ Halpha spurs     66.9  1.03 0.02  175.12 1.88  43.91  2.40  6.85 0.24  35.49 0.381  16.70 0.03 -0.12  9.30 6.45 
24.17905033 15.76835303 FUV_ NUV_ Halpha spurs     29.8  0.18 0.02   21.75 0.37   1.53  0.13  0.41 0.02   4.41 0.075   0.58 0.03  0.47  5.57 6.45 
24.16426081 15.76249554 FUV_ NUV_ Halpha spurs     46.4  0.88 0.01  446.94 1.67  15.84  1.11  2.98 0.13  90.54 0.341   6.02 0.02  0.09  8.53 6.55 
24.18807341 15.77450303 FUV_ NUV_ Halpha spurs     35.2  0.70 0.01  172.50 0.68  14.56  0.79  3.03 0.10  35.00 0.138   5.53 0.03  0.19  8.37 6.76 
24.15038071 15.80186025 FUV_ NUV_ Halpha spurs     39.2  0.67 0.02  144.54 1.41  18.43  0.86  3.82 0.12  29.31 0.285   7.04 0.04  0.18  7.35 6.85 
24.18547086 15.77561242 FUV_ NUV_ Halpha spurs     75.2  0.83 0.01  326.71 1.49  19.65  1.14  4.03 0.14  66.24 0.304   7.47 0.03  0.17  9.69 6.85 
24.17535740 15.79478252 FUV_ NUV_ Halpha spurs     16.1  0.50 0.03   13.83 0.29   1.98  0.21  0.57 0.04   2.80 0.056   0.75 0.02  0.54  4.44      
24.18795342 15.78940597 FUV_ NUV_ Halpha spurs      9.8  0.29 0.04    7.58 0.18   0.45  0.07  0.15 0.01   1.54 0.038   0.17 0.01  0.69  7.23      
24.17948904 15.76736050 FUV_ NUV_ Halpha spurs     32.1  0.18 0.03   18.01 0.37   1.30  0.12  0.39 0.03   3.65 0.073   0.49 0.03  0.58  8.00      
24.20633220 15.76899076 NUV_ Halpha      spurs      4.6  1.02 0.02   12.73 0.13               0.23 0.04   2.58 0.028                              
24.17913886 15.79355437 NUV_ Halpha      spurs      3.4  0.60 0.04    3.03 0.05               0.06 0.01   0.61 0.013                              
24.18018456 15.80712561 NUV_ Halpha      spurs     12.2  0.27 0.04    5.85 0.16               0.08 0.01   1.19 0.033                              
24.18724411 15.79311184 NUV_ Halpha      spurs      8.5  0.50 0.03    8.68 0.18               0.14 0.02   1.76 0.035                              
24.18052499 15.78512890 NUV_ Halpha      spurs      5.5  0.12 0.04    2.04 0.05               0.03 0.00   0.42 0.013                              
24.16990477 15.81088874 NUV_ Halpha      spurs     15.7  0.39 0.02   22.87 0.26               0.38 0.02   4.64 0.055                              
24.16028937 15.77829441 NUV_ Halpha      spurs     11.0  0.64 0.03    6.56 0.13               0.37 0.03   1.33 0.025                              
24.17701365 15.79988797 NUV_ Halpha      spurs      8.9  0.22 0.05    4.03 0.13               0.09 0.01   0.82 0.028                    4.01      
24.19890086 15.77697327 NUV_ Halpha      spurs     17.6  1.03 0.04   20.07 0.44               1.48 0.11   4.07 0.088                    4.31      
24.18895879 15.76534391 NUV_ Halpha      spurs      6.4  0.48 0.04    3.79 0.10               0.16 0.02   0.77 0.019                    5.25      
24.16434037 15.76863398 NUV_ Halpha      spurs      6.2  0.43 0.08    2.17 0.10               0.09 0.01   0.44 0.020                    5.55      
24.17087931 15.80700830 NUV_ Halpha      spurs      5.4  0.12 0.03    2.67 0.08               0.02 0.00   0.54 0.015                    5.63      
24.20624966 15.77116856 NUV_ Halpha      spurs      5.1  1.26 0.02   15.92 0.16               0.73 0.10   3.23 0.031                    5.95      
24.15927135 15.76287548 NUV_ Halpha      spurs      7.3  1.10 0.04    9.80 0.16               0.40 0.06   1.99 0.034                    6.14      
24.16561008 15.78390875 NUV_ Halpha      spurs      2.7  1.06 0.02    4.18 0.05               0.22 0.04   0.85 0.008                    6.32      
24.16815048 15.78121135 NUV_ Halpha      spurs      7.2  0.51 0.02    7.76 0.10               0.23 0.02   1.57 0.021                    6.44      
24.18107989 15.77751159 NUV_ Halpha      spurs      5.0  0.30 0.03    3.74 0.08               0.05 0.01   0.76 0.013                    6.44      
24.16679641 15.76549780 NUV_ Halpha      spurs     23.0  0.34 0.04   13.75 0.39               0.26 0.02   2.79 0.078                    6.49      
24.17018252 15.76637930 NUV_ Halpha      spurs      8.7  0.46 0.06    4.68 0.16               0.47 0.03   0.95 0.031                    6.55      
24.18470941 15.75742063 NUV_ Halpha      spurs      3.7  0.93 0.02    8.15 0.08               0.11 0.03   1.65 0.014                    6.59      
24.18992331 15.76490561 NUV_ Halpha      spurs     16.2  0.57 0.04   10.25 0.21               0.34 0.03   2.08 0.045                    6.63      
24.17532451 15.81186874 NUV_ Halpha      spurs      6.9  0.36 0.03    4.81 0.10               0.14 0.01   0.98 0.021                    6.69      
24.16618727 15.76412423 NUV_ Halpha      spurs     10.9  0.46 0.04    8.96 0.18               0.18 0.02   1.82 0.038                    6.78      
24.20063326 15.77441259 NUV_ Halpha      spurs     11.5  0.80 0.03   20.26 0.29               0.76 0.06   4.11 0.056                    6.83      
24.16585092 15.78950457 NUV_ Halpha      spurs      4.1  0.80 0.01   12.91 0.08               0.11 0.02   2.62 0.015                    6.84      
24.16012694 15.76824419 NUV_ Halpha      spurs     11.1  0.64 0.02    9.91 0.10               0.31 0.03   2.01 0.023                    7.02      
24.19956450 15.76607284 NUV_ Halpha      spurs      8.6  0.58 0.02   12.70 0.16               0.17 0.02   2.58 0.030                    7.04      
24.17969829 15.75477691 NUV_ Halpha      spurs      6.4  1.11 0.02   16.91 0.13               0.65 0.08   3.43 0.027                    7.15      
24.18850449 15.79280659 NUV_ Halpha      spurs      7.2  0.73 0.01   27.97 0.21               0.23 0.03   5.68 0.041                    7.15      
24.18776738 15.76123879 NUV_ Halpha      spurs      4.4  1.01 0.02    7.29 0.08               0.39 0.05   1.48 0.017                    7.15      
24.18932371 15.79127623 NUV_ Halpha      spurs      6.3  0.53 0.01   33.19 0.18               0.11 0.02   6.74 0.040                    7.17      
24.17855470 15.79836467 NUV_ Halpha      spurs      5.6  1.16 0.01   26.40 0.16               0.34 0.06   5.36 0.033                    7.33      
24.19184661 15.78070057 NUV_ Halpha      spurs     12.5  0.93 0.01   52.01 0.37               0.85 0.07  10.56 0.074                    7.41      
24.17970149 15.75377102 NUV_ Halpha      spurs      9.7  0.87 0.01   38.42 0.21               0.49 0.05   7.78 0.044                    7.43      
24.17668178 15.77329100 NUV_ Halpha      spurs     16.6  0.35 0.02   14.19 0.24               0.23 0.02   2.88 0.046                    7.59      
24.16868063 15.76630084 NUV_ Halpha      spurs     24.1  0.60 0.05   16.91 0.42               0.45 0.04   3.43 0.083                    7.72      
24.16765492 15.78729057 NUV_ Halpha      spurs     18.6  0.58 0.02   23.05 0.26               0.48 0.03   4.67 0.052                    7.75      
24.18451807 15.76964111 NUV_ Halpha      spurs     21.4  0.66 0.01   35.81 0.26               0.56 0.04   7.27 0.052                    7.76      
24.19925357 15.76507144 NUV_ Halpha      spurs     40.0  0.53 0.06   15.45 0.58               0.62 0.04   3.13 0.116                    7.82      
24.16677281 15.77528365 NUV_ Halpha      spurs     14.6  0.98 0.01   98.54 0.31               1.99 0.12  19.96 0.062                    7.88      
24.17158468 15.81134566 NUV_ Halpha      spurs     10.9  1.01 0.01   78.93 0.34               2.08 0.12  16.01 0.068                    7.90      
24.18075428 15.79937058 NUV_ Halpha      spurs      9.2  0.94 0.02   22.35 0.21               0.39 0.05   4.53 0.043                    8.00      
24.15876661 15.78327460 NUV_ Halpha      spurs     20.6  0.85 0.01   99.32 0.42               1.30 0.08  20.12 0.084                    8.04      
24.18950962 15.76955524 NUV_ Halpha      spurs     18.9  1.20 0.01  140.36 0.63               2.26 0.16  28.45 0.127                    8.05      
24.16906175 15.77564612 NUV_ Halpha      spurs     20.1  0.85 0.01   51.23 0.26               1.19 0.08  10.36 0.054                    8.19      
24.18343605 15.76989439 NUV_ Halpha      spurs     10.9  0.84 0.01   23.94 0.16               0.58 0.05   4.85 0.033                    8.20      
24.16804540 15.77536266 NUV_ Halpha      spurs     20.4  0.83 0.02   38.68 0.29               1.18 0.07   7.83 0.058                    8.34      
24.15775221 15.78593438 NUV_ Halpha      spurs     28.0  0.73 0.02   42.34 0.37               0.87 0.06   8.60 0.071                    8.36      
24.18069504 15.75077395 NUV_ Halpha      spurs     14.0  1.34 0.01  126.50 0.47               1.92 0.18  25.63 0.097                    8.50      
24.16348666 15.76582432 NUV_ Halpha      spurs     19.5  0.99 0.01  227.91 0.86               2.93 0.14  46.24 0.173                    8.58      
24.16759869 15.80322288 NUV_ Halpha      spurs     23.4  1.11 0.01   90.96 0.58               1.81 0.13  18.44 0.118                    8.59      
24.20155146 15.77651650 NUV_ Halpha      spurs     77.6  1.09 0.05   84.16 1.91               5.36 0.23  17.05 0.388                    8.64      
24.20043693 15.77546485 Only FUV         spurs     37.8                           1.69                                 0.64                       
24.20641045 15.76987114 Only Halpha      spurs     18.1  1.02 0.02   52.27 0.52                          10.59 0.105                    7.06      
24.20490651 15.76961800 Only Halpha      spurs      7.5  0.64 0.03   11.16 0.16                           2.26 0.034                              
24.18051386 15.76779768 Only Halpha      spurs      1.9  0.29 0.03    1.25 0.03                           0.26 0.005                              
24.16135370 15.76288998 Only Halpha      spurs      5.7  0.48 0.03    5.70 0.10                           1.15 0.021                              
24.17441543 15.81280210 Only Halpha      spurs      7.0  0.98 0.02   12.39 0.13                           2.51 0.028                              
24.17682618 15.76328135 Only Halpha      spurs     10.5  0.65 0.03   11.19 0.18                           2.27 0.035                              
24.19271899 15.77073497 Only Halpha      spurs      1.8  1.06 0.02    3.74 0.03                           0.76 0.007                              
24.19153156 15.76588209 Only Halpha      spurs      3.1  1.16 0.02    6.87 0.08                           1.39 0.013                              
24.18728467 15.77619784 Only Halpha      spurs      5.2  0.35 0.02    4.55 0.08                           0.92 0.014                              
24.16676438 15.76208798 Only Halpha      spurs      7.4  0.37 0.03    6.33 0.13                           1.28 0.026                              
24.16719791 15.76156059 Only Halpha      spurs      6.7  0.62 0.03    7.68 0.13                           1.56 0.025                    4.17      
24.19086891 15.76496705 Only Halpha      spurs      2.8  0.84 0.03    3.66 0.05                           0.74 0.010                    4.67      
24.17522492 15.81272059 Only Halpha      spurs      7.8  1.07 0.02   22.16 0.21                           4.50 0.043                    5.59      
24.17206918 15.77479922 Only Halpha      spurs      1.8  0.38 0.02    1.46 0.03                           0.30 0.005                    5.66      
24.19035961 15.77039587 Only Halpha      spurs      2.1  1.18 0.02    4.78 0.05                           0.97 0.009                    5.66      
24.17935677 15.77492236 Only Halpha      spurs      2.0  0.81 0.02    2.56 0.03                           0.52 0.006                    5.88      
24.20059953 15.76542764 Only Halpha      spurs      7.2  0.66 0.03    6.46 0.10                           1.31 0.022                    5.98      
24.18812332 15.75654455 Only Halpha      spurs      3.9  1.40 0.01   16.34 0.08                           3.31 0.016                    6.01      
24.17773293 15.79960081 Only Halpha      spurs      2.9  0.67 0.04    2.30 0.05                           0.47 0.010                    6.01      
24.17852215 15.76389260 Only Halpha      spurs      3.2  1.24 0.02    5.46 0.05                           1.11 0.009                    6.11      
24.16905513 15.76196706 Only Halpha      spurs      2.6  0.78 0.03    3.76 0.05                           0.76 0.010                    6.18      
24.18096236 15.77635746 Only Halpha      spurs      2.5  0.53 0.01    5.38 0.05                           1.09 0.008                    6.21      
24.16777250 15.80682227 Only Halpha      spurs     11.1  0.65 0.02   14.40 0.18                           2.92 0.037                    6.26      
24.17517394 15.79589958 Only Halpha      spurs      3.0  1.18 0.02    7.16 0.08                           1.45 0.014                    6.29      
24.17808020 15.79758366 Only Halpha      spurs      2.1  1.18 0.02    4.70 0.05                           0.95 0.010                    6.30      
24.17914077 15.77418930 Only Halpha      spurs      2.8  0.57 0.02    4.42 0.05                           0.90 0.008                    6.36      
24.17377656 15.77370305 Only Halpha      spurs      2.3  0.75 0.02    4.08 0.03                           0.83 0.007                    6.43      
24.19291813 15.77225255 Only Halpha      spurs      2.9  1.08 0.02    6.12 0.05                           1.24 0.012                    6.44      
24.18706122 15.76071943 Only Halpha      spurs      3.5  0.50 0.02    4.18 0.05                           0.85 0.011                    6.46      
24.18410915 15.76000213 Only Halpha      spurs      2.4  0.89 0.01    5.51 0.05                           1.12 0.008                    6.51      
24.16455176 15.79907932 Only Halpha      spurs      3.7  0.90 0.02   16.02 0.16                           3.25 0.029                    6.53      
24.18804076 15.77494880 Only Halpha      spurs      2.4  0.78 0.01   22.71 0.08                           4.61 0.014                    6.57      
24.16670507 15.76432659 Only Halpha      spurs      3.4  0.82 0.02    8.23 0.08                           1.67 0.016                    6.60      
24.18765682 15.76094074 Only Halpha      spurs      3.3  0.74 0.02    5.88 0.05                           1.19 0.012                    6.66      
24.17251127 15.80643549 Only Halpha      spurs      6.4  0.42 0.02    5.99 0.10                           1.21 0.019                    6.69      
24.16871749 15.81333592 Only Halpha      spurs      2.5  0.67 0.01   13.51 0.08                           2.74 0.013                    6.77      
24.16474250 15.76023690 Only Halpha      spurs      3.3  1.26 0.03    7.06 0.08                           1.43 0.015                    6.79      
24.19070568 15.76710772 Only Halpha      spurs      5.5  0.73 0.01   16.13 0.13                           3.27 0.025                    6.86      
24.16826472 15.81342475 Only Halpha      spurs      3.4  0.80 0.01   17.69 0.08                           3.59 0.018                    6.86      
24.16281374 15.76961339 Only Halpha      spurs      2.4  1.20 0.02    6.27 0.05                           1.27 0.010                    6.96      
24.18668312 15.75885638 Only Halpha      spurs      2.4  0.81 0.01    5.80 0.03                           1.17 0.007                    6.98      
24.17901455 15.79536262 Only Halpha      spurs      5.2  0.94 0.02   15.81 0.13                           3.21 0.026                    7.02      
24.17116870 15.76561879 Only Halpha      spurs      4.9  0.47 0.02    8.96 0.10                           1.82 0.022                    7.03      
24.16928428 15.76558437 Only Halpha      spurs      7.7  0.44 0.03    8.49 0.16                           1.72 0.030                    7.08      
24.17699007 15.77472333 Only Halpha      spurs      7.6  0.56 0.01   23.34 0.13                           4.73 0.029                    7.14      
24.19912838 15.77356421 Only Halpha      spurs      5.2  0.83 0.01   22.74 0.16                           4.61 0.034                    7.22      
24.18362437 15.75098819 Only Halpha      spurs      4.0  1.32 0.02    9.12 0.08                           1.85 0.017                    7.27      
24.16185491 15.77733625 Only Halpha      spurs      7.9  0.79 0.01   18.56 0.13                           3.76 0.026                    7.28      
24.16120802 15.79753549 Only Halpha      spurs     34.6  0.56 0.04   41.56 0.94                           8.43 0.189                    7.31      
24.18946288 15.79429865 Only Halpha      spurs      4.0  1.03 0.02   11.76 0.10                           2.39 0.021                    7.40      
24.18971671 15.76855051 Only Halpha      spurs      5.6  1.17 0.02   13.83 0.13                           2.80 0.025                    7.41      
24.15924422 15.76553878 Only Halpha      spurs     13.4  0.70 0.03   16.78 0.26                           3.40 0.051                    7.44      
24.20200164 15.77233211 Only Halpha      spurs     10.5  1.09 0.02   33.19 0.31                           6.74 0.064                    7.48      
24.17746078 15.77695428 Only Halpha      spurs     17.5  0.33 0.02   24.05 0.24                           4.88 0.050                    7.50      
24.17799183 15.76048975 Only Halpha      spurs      5.5  1.53 0.01   63.51 0.24                          12.90 0.046                    7.50      
24.16375181 15.79678285 Only Halpha      spurs      6.3  0.88 0.01   39.21 0.26                           7.96 0.051                    7.51      
24.20103307 15.77271324 Only Halpha      spurs     14.4  1.16 0.03   28.23 0.42                           5.72 0.082                    7.58      
24.16133549 15.76828073 Only Halpha      spurs      8.8  1.47 0.01   83.90 0.29                          17.04 0.061                    7.62      
24.16920078 15.76484268 Only Halpha      spurs     12.7  0.49 0.03   16.39 0.26                           3.32 0.050                    7.67      
24.16744235 15.80218480 Only Halpha      spurs      7.2  1.30 0.01   25.61 0.18                           5.20 0.038                    7.70      
24.16708318 15.80830198 Only Halpha      spurs     13.0  0.65 0.02   17.20 0.21                           3.48 0.043                    7.73      
24.16581687 15.79837515 Only Halpha      spurs     12.8  0.81 0.03   16.88 0.26                           3.42 0.052                    7.84      
24.18960488 15.76314278 Only Halpha      spurs      9.5  1.19 0.02   33.46 0.24                           6.81 0.048                    7.85      
24.17947669 15.80053733 Only Halpha      spurs      6.0  1.75 0.01  115.53 0.39                          23.40 0.078                    7.86      
24.16756927 15.79851978 Only Halpha      spurs     29.8  0.91 0.02   38.68 0.39                           7.86 0.078                    8.05      
24.18258018 15.76954001 Only Halpha      spurs      8.0  1.41 0.01   37.11 0.18                           7.52 0.039                    8.17      
24.17031404 15.80822640 Only NUV         spurs      7.8                                       0.11                                                
24.16753975 15.81177861 Only NUV         spurs      5.5                                       0.04                                                
24.16819119 15.81207501 Only NUV         spurs      1.7                                       0.03                                                
24.17424305 15.81193604 Only NUV         spurs      4.4                                       0.05                                                
24.15869032 15.76894494 Only NUV         spurs      3.8                                       0.03                                                
24.18939968 15.76570491 Only NUV         spurs      3.3                                       0.06                                                
24.17119538 15.76412488 Only NUV         spurs     18.9                                       0.10                                                
24.17237161 15.76482583 Only NUV         spurs      7.9                                       0.04                                                
24.17684763 15.79513129 Only NUV         spurs      5.5                                       0.08                                                
24.19893900 15.76693650 Only NUV         spurs      2.8                                       0.05                                                
24.17265132 15.76583443 Only NUV         spurs      1.7                                       0.02                                                
24.17966265 15.79581377 Only NUV         spurs      4.9                                       0.10                                                
24.17378456 15.81167136 Only NUV         spurs      6.2                                       0.12                                                
24.17617985 15.79510202 Only NUV         spurs      3.1                                       0.06                                                
24.16170493 15.76366755 Only NUV         spurs      3.4                                       0.06                                                
24.15978000 15.76907323 Only NUV         spurs      4.1                                       0.03                                                
24.16011192 15.76205770 Only NUV         spurs      7.1                                       0.03                                                
24.16752599 15.81457378 Only NUV         spurs     19.6                                       0.07                                                
24.19884467 15.77603501 Only NUV         spurs      9.9                                       0.06                                                
24.17476453 15.81160579 Only NUV         spurs      7.7                                       0.07                                      4.13      
24.18363283 15.77225250 Only NUV         spurs      7.7                                       0.09                                      4.54      
24.16000234 15.76434245 Only NUV         spurs      2.2                                       0.01                                      4.61      
24.17239206 15.80866740 Only NUV         spurs      8.1                                       0.14                                      4.75      
24.18805500 15.78104998 Only NUV         spurs      1.7                                       0.03                                      4.87      
24.16948170 15.77152578 Only NUV         spurs     15.3                                       0.16                                      5.09      
24.18919859 15.76450947 Only NUV         spurs      4.5                                       0.04                                      5.09      
24.18673872 15.77460467 Only NUV         spurs      6.1                                       0.09                                      5.20      
24.19896394 15.77764888 Only NUV         spurs     12.2                                       0.05                                      5.46      
24.17345552 15.76352457 Only NUV         spurs      3.1                                       0.08                                      5.61      
24.17282995 15.76648970 Only NUV         spurs      1.7                                       0.03                                      5.67      
24.19200118 15.78039242 Only NUV         spurs      1.8                                       0.09                                      5.67      
24.19167148 15.78036032 Only NUV         spurs      1.7                                       0.08                                      5.75      
24.15473733 15.77071867 Only NUV         spurs      6.2                                       0.02                                      5.87      
24.16231341 15.76624984 Only NUV         spurs      7.3                                       0.28                                      6.08      
24.16259852 15.76555628 Only NUV         spurs      5.9                                       0.23                                      6.12      
24.17006134 15.76440528 Only NUV         spurs     25.9                                       0.41                                      6.18      
24.16225176 15.76252326 Only NUV         spurs     14.3                                       0.21                                      6.35      
24.19865143 15.77014949 Only NUV         spurs      9.0                                       0.07                                      6.43      
24.16124409 15.76411416 Only NUV         spurs     16.7                                       0.25                                      6.47      
24.15517212 15.77155866 Only NUV         spurs      7.3                                       0.04                                      6.61      
24.16769825 15.80782633 Only NUV         spurs      4.9                                       0.09                                      6.63      
24.18455480 15.77467506 Only NUV         spurs     10.2                                       0.31                                      6.80      
24.16770911 15.78666641 Only NUV         spurs      4.1                                       0.18                                      6.83      
24.16854630 15.81447480 Only NUV         spurs     13.2                                       0.06                                      6.84      
24.16593386 15.77505984 Only NUV         spurs      8.4                                       0.16                                      6.84      
24.17523221 15.76324127 Only NUV         spurs      6.4                                       0.33                                      6.89      
24.18177258 15.76987163 Only NUV         spurs      4.1                                       0.13                                      6.90      
24.18516447 15.76966388 Only NUV         spurs     18.0                                       0.39                                      6.93      
24.17985567 15.79890782 Only NUV         spurs      2.9                                       0.15                                      7.00      
24.16292913 15.76711743 Only NUV         spurs      7.2                                       0.24                                      7.05      
24.16312474 15.76521281 Only NUV         spurs      4.7                                       0.63                                      7.08      
24.16279174 15.76405185 Only NUV         spurs     10.0                                       0.34                                      7.15      
24.16206350 15.76521594 Only NUV         spurs     10.5                                       0.20                                      7.17      
24.16561443 15.77391386 Only NUV         spurs     12.2                                       0.18                                      7.18      
24.15678410 15.76938368 Only NUV         spurs      5.8                                       0.03                                      7.20      
24.15794705 15.76862069 Only NUV         spurs      9.7                                       0.04                                      7.25      
24.18914065 15.79234266 Only NUV         spurs      6.5                                       0.25                                      7.30      
24.18813047 15.76504422 Only NUV         spurs      7.8                                       0.21                                      7.46      
24.19943265 15.78517426 Only NUV         spurs      9.9                                       0.14                                      7.53      
24.17225091 15.76541772 Only NUV         spurs     15.3                                       0.25                                      7.55      
24.20011993 15.77352926 Only NUV         spurs      9.1                                       0.06                                      7.61      
24.17179629 15.81386523 Only NUV         spurs     10.2                                       0.34                                      7.78      
24.15928655 15.78639683 Only NUV         spurs     16.7                                       0.82                                      7.86      
24.19977620 15.77155393 Only NUV         spurs     12.3                                       0.12                                      8.00      
24.17257931 15.81005816 Only NUV         spurs     13.5                                       0.72                                      8.05      
24.18394310 15.77063294 Only NUV         spurs     16.0                                       0.42                                      8.14      
24.19945161 15.77279787 Only NUV         spurs     40.8                                       0.24                                      8.79      
24.16942694 15.81030459 Only NUV         spurs     11.1                                       0.27                                                

